Soft Theorem to Three Loops in QCD and ${\cal N} = 4$ Super Yang-Mills Theory

The soft theorem states that scattering amplitude in gauge theory with a soft gauge-boson emission can be factorized into a hard scattering amplitude and a soft factor. In this paper, we present calculations of the soft factor for processes involving two hard colored partons, up to three loops in QCD. To accomplish this, we developed a systematic method for recursively calculating relevant Feynman integrals using the Feynman-Parameter representation. Our results constitute an important ingredient for the subtraction of infrared singularities at N$^4$LO in perturbative QCD. Using the principle of leading transcendentality between QCD and ${\cal N}=4$ super Yang-Mills theory, we determine the soft factor in the latter case to three loops with full-color dependence. As a by-product, we also obtain the finite constant $f_2^{(3)}$ in the Bern-Dixon-Smirnov ansatz analytically, which was previously known numerically only.

==> anc/MIsolutions.m <==
{top[1, {1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0}] -> 
  I*(-77/9 - 1/(9*eps^2) - 11/(9*eps) - (5*zeta[2])/6 + 
    eps*(-439/9 - (55*zeta[2])/6 + (29*zeta[3])/9) + 
    eps^2*(-743/3 - (385*zeta[2])/6 + (319*zeta[3])/9 - (121*zeta[4])/16) + 
    eps^3*(-3509/3 - (2195*zeta[2])/6 + (2233*zeta[3])/9 + 
      (145*zeta[2]*zeta[3])/6 - (1331*zeta[4])/16 + (421*zeta[5])/15) + 
    eps^4*(-47389/9 - (3715*zeta[2])/2 + (12731*zeta[3])/9 + 
      (1595*zeta[2]*zeta[3])/6 - (841*zeta[3]^2)/18 - (9317*zeta[4])/16 + 
      (4631*zeta[5])/15 + (5045*zeta[6])/1152) + 
    eps^5*(-206423/9 - (17545*zeta[2])/2 + (21547*zeta[3])/3 + 
      (11165*zeta[2]*zeta[3])/6 - (9251*zeta[3]^2)/18 - (53119*zeta[4])/16 + 
      (3509*zeta[3]*zeta[4])/16 + (32417*zeta[5])/15 + 
      (421*zeta[2]*zeta[5])/2 + (55495*zeta[6])/1152 + (2063*zeta[7])/7) + 
    eps^6*(-878597/9 - (236945*zeta[2])/6 + (101761*zeta[3])/3 + 
      (63655*zeta[2]*zeta[3])/6 - (64757*zeta[3]^2)/18 - 
      (4205*zeta[2]*zeta[3]^2)/12 - (269709*zeta[4])/16 + 
      (38599*zeta[3]*zeta[4])/16 + (184819*zeta[5])/15 + 
      (4631*zeta[2]*zeta[5])/2 - (12209*zeta[3]*zeta[5])/15 + 
      (388465*zeta[6])/1152 + (22693*zeta[7])/7 + (9134273*zeta[8])/9216) + 
    eps^7*(-3678223/9 - (1032115*zeta[2])/6 + (1374281*zeta[3])/9 + 
      (107735*zeta[2]*zeta[3])/2 - (369199*zeta[3]^2)/18 - 
      (46255*zeta[2]*zeta[3]^2)/12 - (1273767*zeta[4])/16 + 
      (270193*zeta[3]*zeta[4])/16 + (312803*zeta[5])/5 + 
      (32417*zeta[2]*zeta[5])/2 - (134299*zeta[3]*zeta[5])/15 + 
      (2214755*zeta[6])/1152 + 22693*zeta[7] + (100477003*zeta[8])/9216) + 
    eps^8*(-1690629 - (4392985*zeta[2])/6 + (5986267*zeta[3])/9 + 
      (508805*zeta[2]*zeta[3])/2 - (624863*zeta[3]^2)/6 - 
      (323785*zeta[2]*zeta[3]^2)/12 - (5734069*zeta[4])/16 + 
      (1540451*zeta[3]*zeta[4])/16 + (1477289*zeta[5])/5 + 
      (184819*zeta[2]*zeta[5])/2 - (940093*zeta[3]*zeta[5])/15 + 
      (3748435*zeta[6])/384 + (905657*zeta[7])/7 + (703339021*zeta[8])/
       9216) + eps^9*(-20798509/3 - (18391115*zeta[2])/6 + 
      (25479313*zeta[3])/9 + (6871405*zeta[2]*zeta[3])/6 - 
      (2951069*zeta[3]^2)/6 - (1845995*zeta[2]*zeta[3]^2)/12 - 
      (24977183*zeta[4])/16 + (7821561*zeta[3]*zeta[4])/16 + 
      (19950769*zeta[5])/15 + (938409*zeta[2]*zeta[5])/2 - 
      (5359751*zeta[3]*zeta[5])/15 + (17702905*zeta[6])/384 + 
      (4598427*zeta[7])/7 + (4009945847*zeta[8])/9216) + 
    eps^10*(-254234005/9 - (25359435*zeta[2])/2 + (106668467*zeta[3])/9 + 
      (29931335*zeta[2]*zeta[3])/6 - (39854149*zeta[3]^2)/18 - 
      (3124315*zeta[2]*zeta[3]^2)/4 - (106310237*zeta[4])/16 + 
      (36939243*zeta[3]*zeta[4])/16 + (86904083*zeta[5])/15 + 
      (4431867*zeta[2]*zeta[5])/2 - (9071287*zeta[3]*zeta[5])/5 + 
      (239077505*zeta[6])/1152 + (21717201*zeta[7])/7 + 
      (6786764839*zeta[8])/3072)), 
 top[1, {1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0}] -> 
  I*(1936/9 + 1/(9*eps^4) + 8/(9*eps^3) + (52/9 + zeta[2]/6)/eps^2 + 
    (26*zeta[2])/3 + (320/9 + (4*zeta[2])/3 - (65*zeta[3])/9)/eps - 
    (520*zeta[3])/9 - (1229*zeta[4])/48 + 
    eps*(11648/9 + (160*zeta[2])/3 - (3380*zeta[3])/9 - 
      (65*zeta[2]*zeta[3])/6 - (1229*zeta[4])/6 - (2521*zeta[5])/15) + 
    eps^2*(69952/9 + (968*zeta[2])/3 - (20800*zeta[3])/9 - 
      (260*zeta[2]*zeta[3])/3 + (4225*zeta[3]^2)/18 - (15977*zeta[4])/12 - 
      (20168*zeta[5])/15 - (999593*zeta[6])/1152) + 
    eps^3*(419840/9 + (5824*zeta[2])/3 - (125840*zeta[3])/9 - 
      (1690*zeta[2]*zeta[3])/3 + (16900*zeta[3]^2)/9 - (24580*zeta[4])/3 + 
      (79885*zeta[3]*zeta[4])/48 - (131092*zeta[5])/15 - 
      (2521*zeta[2]*zeta[5])/10 - (999593*zeta[6])/144 - (30875*zeta[7])/7) + 
    eps^6*(90698752/9 + (1259648*zeta[2])/3 - (27289600*zeta[3])/9 - 
      (378560*zeta[2]*zeta[3])/3 + (4089800*zeta[3]^2)/9 + 
      (54925*zeta[2]*zeta[3]^2)/3 - (5373188*zeta[4])/3 + 
      (1597700*zeta[3]*zeta[4])/3 - (29364608*zeta[5])/15 - 
      80672*zeta[2]*zeta[5] + (1704196*zeta[3]*zeta[5])/3 - 
      (120950753*zeta[6])/72 - (9880000*zeta[7])/7 - 
      (2568851389*zeta[8])/2304) + eps^5*(15116288/9 + (209920*zeta[2])/3 - 
      (4546880*zeta[3])/9 - (62920*zeta[2]*zeta[3])/3 + 
      (676000*zeta[3]^2)/9 + (8450*zeta[2]*zeta[3]^2)/3 - 
      (894712*zeta[4])/3 + (1038505*zeta[3]*zeta[4])/12 - 
      (4880656*zeta[5])/15 - (65546*zeta[2]*zeta[5])/5 + 
      (262184*zeta[3]*zeta[5])/3 - (4997965*zeta[6])/18 - 
      (1605500*zeta[7])/7 - (197603953*zeta[8])/1152) + 
    eps^4*(2519296/9 + (34976*zeta[2])/3 - (757120*zeta[3])/9 - 
      (10400*zeta[2]*zeta[3])/3 + (109850*zeta[3]^2)/9 + 
      (4225*zeta[2]*zeta[3]^2)/12 - (148709*zeta[4])/3 + 
      (79885*zeta[3]*zeta[4])/6 - (161344*zeta[5])/3 - 
      (10084*zeta[2]*zeta[5])/5 + (32773*zeta[3]*zeta[5])/3 - 
      (12994709*zeta[6])/288 - (247000*zeta[7])/7 - (197603953*zeta[8])/
       9216)), top[1, {1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0}] -> 
  I*(160/9 + 2/(9*eps^4) + 8/(9*eps^3) + 20*zeta[2] + 
    (8/3 + (5*zeta[2])/3)/eps^2 + (64/9 + (20*zeta[2])/3 - (46*zeta[3])/9)/
     eps - (184*zeta[3])/9 + (137*zeta[4])/8 + 
    eps*(128/3 + (160*zeta[2])/3 - (184*zeta[3])/3 - 
      (115*zeta[2]*zeta[3])/3 + (137*zeta[4])/2 - (234*zeta[5])/5) + 
    eps^2*(896/9 + (400*zeta[2])/3 - (1472*zeta[3])/9 - 
      (460*zeta[2]*zeta[3])/3 + (529*zeta[3]^2)/9 + (411*zeta[4])/2 - 
      (936*zeta[5])/5 + (21595*zeta[6])/576) + 
    eps^3*(2048/9 + 320*zeta[2] - (3680*zeta[3])/9 - 460*zeta[2]*zeta[3] + 
      (2116*zeta[3]^2)/9 + 548*zeta[4] - (3151*zeta[3]*zeta[4])/8 - 
      (2808*zeta[5])/5 - 351*zeta[2]*zeta[5] + (21595*zeta[6])/144 - 
      (11006*zeta[7])/21) + eps^4*(512 + (2240*zeta[2])/3 - 
      (2944*zeta[3])/3 - (3680*zeta[2]*zeta[3])/3 + (2116*zeta[3]^2)/3 + 
      (2645*zeta[2]*zeta[3]^2)/6 + 1370*zeta[4] - (3151*zeta[3]*zeta[4])/2 - 
      (7488*zeta[5])/5 - 1404*zeta[2]*zeta[5] + (5382*zeta[3]*zeta[5])/5 + 
      (21595*zeta[6])/48 - (44024*zeta[7])/21 - (6460193*zeta[8])/4608)), 
 top[1, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1}] -> 
  I*(864 + 1/(9*eps^5) + 2/(3*eps^4) + (4 + (7*zeta[2])/18)/eps^3 + 
    84*zeta[2] + (24 + (7*zeta[2])/3 - (23*zeta[3])/3)/eps^2 - 276*zeta[3] - 
    (161*zeta[2]*zeta[3])/6 + (144 + 14*zeta[2] - 46*zeta[3] - 
      (1189*zeta[4])/48)/eps - (1189*zeta[4])/8 - (2581*zeta[5])/15 + 
    eps*(5184 + 504*zeta[2] - 1656*zeta[3] - 161*zeta[2]*zeta[3] + 
      (529*zeta[3]^2)/2 - (3567*zeta[4])/4 - (5162*zeta[5])/5 - 
      (1114477*zeta[6])/1152) + eps^2*(31104 + 3024*zeta[2] - 9936*zeta[3] - 
      966*zeta[2]*zeta[3] + 1587*zeta[3]^2 - (10701*zeta[4])/2 + 
      (27347*zeta[3]*zeta[4])/16 - (30972*zeta[5])/5 - 
      (18067*zeta[2]*zeta[5])/30 - (1114477*zeta[6])/192 - 
      (93269*zeta[7])/21) + eps^7*(241864704 + 23514624*zeta[2] - 
      77262336*zeta[3] - 7511616*zeta[2]*zeta[3] + 12340512*zeta[3]^2 + 
      1199772*zeta[2]*zeta[3]^2 - 41605488*zeta[4] + 
      13290642*zeta[3]*zeta[4] - (240838272*zeta[5])/5 - 
      (23414832*zeta[2]*zeta[5])/5 + (76934448*zeta[3]*zeta[5])/5 - 
      (90272637*zeta[6])/2 - (241753248*zeta[7])/7 - 
      (2029343337*zeta[8])/64) + eps^6*(40310784 + 3919104*zeta[2] - 
      12877056*zeta[3] - 1251936*zeta[2]*zeta[3] + 2056752*zeta[3]^2 + 
      199962*zeta[2]*zeta[3]^2 - 6934248*zeta[4] + 2215107*zeta[3]*zeta[4] - 
      (40139712*zeta[5])/5 - (3902472*zeta[2]*zeta[5])/5 + 
      (12822408*zeta[3]*zeta[5])/5 - (30090879*zeta[6])/4 - 
      (40292208*zeta[7])/7 - (676447779*zeta[8])/128) + 
    eps^5*(6718464 + 653184*zeta[2] - 2146176*zeta[3] - 
      208656*zeta[2]*zeta[3] + 342792*zeta[3]^2 + 33327*zeta[2]*zeta[3]^2 - 
      1155708*zeta[4] + (738369*zeta[3]*zeta[4])/2 - (6689952*zeta[5])/5 - 
      (650412*zeta[2]*zeta[5])/5 + (2137068*zeta[3]*zeta[5])/5 - 
      (10030293*zeta[6])/8 - (6715368*zeta[7])/7 - (225482593*zeta[8])/256) + 
    eps^4*(1119744 + 108864*zeta[2] - 357696*zeta[3] - 
      34776*zeta[2]*zeta[3] + 57132*zeta[3]^2 + (11109*zeta[2]*zeta[3]^2)/2 - 
      192618*zeta[4] + (246123*zeta[3]*zeta[4])/4 - (1114992*zeta[5])/5 - 
      (108402*zeta[2]*zeta[5])/5 + (356178*zeta[3]*zeta[5])/5 - 
      (3343431*zeta[6])/16 - (1119228*zeta[7])/7 - (225482593*zeta[8])/
       1536) + eps^3*(186624 + 18144*zeta[2] - 59616*zeta[3] - 
      5796*zeta[2]*zeta[3] + 9522*zeta[3]^2 + (3703*zeta[2]*zeta[3]^2)/4 - 
      32103*zeta[4] + (82041*zeta[3]*zeta[4])/8 - (185832*zeta[5])/5 - 
      (18067*zeta[2]*zeta[5])/5 + (59363*zeta[3]*zeta[5])/5 - 
      (1114477*zeta[6])/32 - (186538*zeta[7])/7 - (225482593*zeta[8])/9216)), 
 top[1, {0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0}] -> 
  I*(-864 - 1/(9*eps^5) - 2/(3*eps^4) + (-4 - zeta[2]/6)/eps^3 - 36*zeta[2] + 
    260*zeta[3] + (65*zeta[2]*zeta[3])/6 + (-24 - zeta[2] + (65*zeta[3])/9)/
     eps^2 + (1229*zeta[4])/8 + (-144 - 6*zeta[2] + (130*zeta[3])/3 + 
      (1229*zeta[4])/48)/eps + (2521*zeta[5])/15 + 
    eps*(-5184 - 216*zeta[2] + 1560*zeta[3] + 65*zeta[2]*zeta[3] - 
      (4225*zeta[3]^2)/18 + (3687*zeta[4])/4 + (5042*zeta[5])/5 + 
      (999593*zeta[6])/1152) + eps^2*(-31104 - 1296*zeta[2] + 9360*zeta[3] + 
      390*zeta[2]*zeta[3] - (4225*zeta[3]^2)/3 + (11061*zeta[4])/2 - 
      (79885*zeta[3]*zeta[4])/48 + (30252*zeta[5])/5 + 
      (2521*zeta[2]*zeta[5])/10 + (999593*zeta[6])/192 + (30875*zeta[7])/7) + 
    eps^3*(-186624 - 7776*zeta[2] + 56160*zeta[3] + 2340*zeta[2]*zeta[3] - 
      8450*zeta[3]^2 - (4225*zeta[2]*zeta[3]^2)/12 + 33183*zeta[4] - 
      (79885*zeta[3]*zeta[4])/8 + (181512*zeta[5])/5 + 
      (7563*zeta[2]*zeta[5])/5 - (32773*zeta[3]*zeta[5])/3 + 
      (999593*zeta[6])/32 + (185250*zeta[7])/7 + (197603953*zeta[8])/9216) + 
    eps^4*(-1119744 - 46656*zeta[2] + 336960*zeta[3] + 
      14040*zeta[2]*zeta[3] - 50700*zeta[3]^2 - (4225*zeta[2]*zeta[3]^2)/2 + 
      199098*zeta[4] - (239655*zeta[3]*zeta[4])/4 + (1089072*zeta[5])/5 + 
      (45378*zeta[2]*zeta[5])/5 - 65546*zeta[3]*zeta[5] + 
      (2998779*zeta[6])/16 + (1111500*zeta[7])/7 + (197603953*zeta[8])/
       1536) + eps^5*(-6718464 - 279936*zeta[2] + 2021760*zeta[3] + 
      84240*zeta[2]*zeta[3] - 304200*zeta[3]^2 - 12675*zeta[2]*zeta[3]^2 + 
      1194588*zeta[4] - (718965*zeta[3]*zeta[4])/2 + (6534432*zeta[5])/5 + 
      (272268*zeta[2]*zeta[5])/5 - 393276*zeta[3]*zeta[5] + 
      (8996337*zeta[6])/8 + (6669000*zeta[7])/7 + (197603953*zeta[8])/256)), 
 top[1, {0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0}] -> 
  I*(-64/9 - 2/(9*eps^5) - 4/(9*eps^4) + (-8/9 - (5*zeta[2])/3)/eps^3 - 
    (40*zeta[2])/3 + (184*zeta[3])/9 + (115*zeta[2]*zeta[3])/3 + 
    (-16/9 - (10*zeta[2])/3 + (46*zeta[3])/9)/eps^2 + 
    (-32/9 - (20*zeta[2])/3 + (92*zeta[3])/9 - (137*zeta[4])/8)/eps - 
    (137*zeta[4])/4 + (234*zeta[5])/5 + 
    eps*(-128/9 - (80*zeta[2])/3 + (368*zeta[3])/9 + 
      (230*zeta[2]*zeta[3])/3 - (529*zeta[3]^2)/9 - (137*zeta[4])/2 + 
      (468*zeta[5])/5 - (21595*zeta[6])/576) + 
    eps^2*(-256/9 - (160*zeta[2])/3 + (736*zeta[3])/9 + 
      (460*zeta[2]*zeta[3])/3 - (1058*zeta[3]^2)/9 - 137*zeta[4] + 
      (3151*zeta[3]*zeta[4])/8 + (936*zeta[5])/5 + 351*zeta[2]*zeta[5] - 
      (21595*zeta[6])/288 + (11006*zeta[7])/21) + 
    eps^3*(-512/9 - (320*zeta[2])/3 + (1472*zeta[3])/9 + 
      (920*zeta[2]*zeta[3])/3 - (2116*zeta[3]^2)/9 - (2645*zeta[2]*zeta[3]^2)/
       6 - 274*zeta[4] + (3151*zeta[3]*zeta[4])/4 + (1872*zeta[5])/5 + 
      702*zeta[2]*zeta[5] - (5382*zeta[3]*zeta[5])/5 - (21595*zeta[6])/144 + 
      (22012*zeta[7])/21 + (6460193*zeta[8])/4608) + 
    eps^4*(-1024/9 - (640*zeta[2])/3 + (2944*zeta[3])/9 + 
      (1840*zeta[2]*zeta[3])/3 - (4232*zeta[3]^2)/9 - 
      (2645*zeta[2]*zeta[3]^2)/3 - 548*zeta[4] + (3151*zeta[3]*zeta[4])/2 + 
      (3744*zeta[5])/5 + 1404*zeta[2]*zeta[5] - (10764*zeta[3]*zeta[5])/5 - 
      (21595*zeta[6])/72 + (44024*zeta[7])/21 + (6460193*zeta[8])/2304)), 
 top[1, {0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1}] -> 
  I*(-590/9 - 4/(9*eps^5) + 10/(9*eps^4) + (-22/9 - 2*zeta[2])/eps^3 + 
    (197*zeta[2])/3 + (34/9 + (17*zeta[2])/3 - (4*zeta[3])/9)/eps^2 + 
    (542*zeta[3])/9 - (62*zeta[2]*zeta[3])/3 + 
    (26/9 - (55*zeta[2])/3 - (146*zeta[3])/9 - (287*zeta[4])/12)/eps + 
    (871*zeta[4])/24 + (28*zeta[5])/5 + 
    eps*(3818/9 - (751*zeta[2])/3 - (986*zeta[3])/9 + 41*zeta[2]*zeta[3] + 
      (1030*zeta[3]^2)/9 - (1203*zeta[4])/8 - (1162*zeta[5])/3 - 
      (8569*zeta[6])/32) + eps^2*(-19646/9 + (2957*zeta[2])/3 - 
      (1714*zeta[3])/9 + (203*zeta[2]*zeta[3])/3 + (989*zeta[3]^2)/9 + 
      (23611*zeta[4])/24 + (953*zeta[3]*zeta[4])/12 + (6394*zeta[5])/5 - 
      (6662*zeta[2]*zeta[5])/15 - (248881*zeta[6])/576 + (676*zeta[7])/21) + 
    eps^3*(91706/9 + (3584*mzv[{5, 3}])/3 - (11815*zeta[2])/3 + 
      (28054*zeta[3])/9 - 1179*zeta[2]*zeta[3] - (5891*zeta[3]^2)/9 + 
      203*zeta[2]*zeta[3]^2 - (46523*zeta[4])/8 + (48493*zeta[3]*zeta[4])/
       24 - (23594*zeta[5])/15 + (5163*zeta[2]*zeta[5])/5 + 
      (23708*zeta[3]*zeta[5])/5 + (859975*zeta[6])/576 - 
      (208946*zeta[7])/21 - (55015253*zeta[8])/6912)), 
 top[1, {0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1}] -> 
  I*(zeta[2]/(18*eps^4) - zeta[3]/(9*eps^3) - (20*zeta[3]^2)/9 + 
    (29*zeta[4])/(12*eps^2) + ((-11*zeta[2]*zeta[3])/3 + (26*zeta[5])/3)/
     eps + (63577*zeta[6])/1152 + eps*((-6679*zeta[3]*zeta[4])/48 + 
      (203*zeta[2]*zeta[5])/10 + (1331*zeta[7])/8) + 
    eps^2*((266*mzv[{5, 3}])/5 + (787*zeta[2]*zeta[3]^2)/12 - 
      (5639*zeta[3]*zeta[5])/15 + (13228033*zeta[8])/17280)), 
 top[1, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1}] -> 
  I*(1805/18 - 1/(18*eps^5) + 5/(18*eps^4) + (-23/18 - (41*zeta[2])/36)/
     eps^3 + (49*zeta[2])/4 + (101/18 + (35*zeta[2])/12 - (17*zeta[3])/18)/
     eps^2 - (131*zeta[3])/18 + (55*zeta[2]*zeta[3])/4 + 
    (-431/18 - (27*zeta[2])/4 + (89*zeta[3])/18 - (2419*zeta[4])/96)/eps + 
    (1477*zeta[4])/32 - (1219*zeta[5])/30 + 
    eps*(-7463/18 - (19*zeta[2])/4 - (727*zeta[3])/18 - 
      (139*zeta[2]*zeta[3])/4 - (17*zeta[3]^2)/36 - (2245*zeta[4])/96 + 
      (35*zeta[5])/6 - (277703*zeta[6])/768) + 
    eps^2*(30581/18 - (455*zeta[2])/4 + (7813*zeta[3])/18 + 
      (203*zeta[2]*zeta[3])/12 - (12763*zeta[3]^2)/36 - (12315*zeta[4])/32 + 
      (40637*zeta[3]*zeta[4])/96 + (15803*zeta[5])/30 + 
      (7887*zeta[2]*zeta[5])/20 + (648901*zeta[6])/2304 - 
      (90931*zeta[7])/56) + eps^3*(-124511/18 + (194*mzv[{5, 3}])/5 + 
      (3413*zeta[2])/4 - (48271*zeta[3])/18 + (1685*zeta[2]*zeta[3])/4 + 
      (53449*zeta[3]^2)/36 + (3629*zeta[2]*zeta[3]^2)/24 + 
      (284531*zeta[4])/96 - (55335*zeta[3]*zeta[4])/32 - 
      (117521*zeta[5])/30 - (13369*zeta[2]*zeta[5])/12 + 
      (19337*zeta[3]*zeta[5])/30 + (1457971*zeta[6])/768 + 
      (217603*zeta[7])/168 - (1726852993*zeta[8])/276480) + 
    eps^4*(504605/18 - (5042*mzv[{5, 3}])/15 - (18431*zeta[2])/4 + 
      (248749*zeta[3])/18 - (40765*zeta[2]*zeta[3])/12 - 
      (148795*zeta[3]^2)/36 + (2273*zeta[2]*zeta[3]^2)/8 - 
      (515443*zeta[4])/32 + (292535*zeta[3]*zeta[4])/96 + 
      (642611*zeta[5])/30 + (96463*zeta[2]*zeta[5])/60 - 
      (243689*zeta[3]*zeta[5])/30 - (36242027*zeta[6])/2304 + 
      (1999831*zeta[7])/168 + (937146533*zeta[8])/276480)), 
 top[1, {1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1}] -> 
  I*((-2*zeta[3])/(3*eps^3) + (89*zeta[3]^2)/3 - (19*zeta[4])/(6*eps^2) + 
    (-(zeta[2]*zeta[3])/3 - (68*zeta[5])/3)/eps - (5431*zeta[6])/48 + 
    eps*((2141*zeta[3]*zeta[4])/8 - (136*zeta[2]*zeta[5])/3 - 
      (3691*zeta[7])/6) + eps^2*((476*mzv[{5, 3}])/5 + 
      (151*zeta[2]*zeta[3]^2)/6 + (8772*zeta[3]*zeta[5])/5 - 
      (2968019*zeta[8])/960)), 
 top[1, {1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1}] -> 
  I*(zeta[2]/(6*eps^4) + (53*zeta[4])/(12*eps^2) + 
    ((-29*zeta[2]*zeta[3])/6 + (15*zeta[5])/2)/eps + (29377*zeta[6])/384 + 
    eps*((-1537*zeta[3]*zeta[4])/12 - (167*zeta[2]*zeta[5])/20 + 
      (3585*zeta[7])/16) + eps^2*(27*mzv[{5, 3}] + (841*zeta[2]*zeta[3]^2)/
       12 - (435*zeta[3]*zeta[5])/2 + (1629739*zeta[8])/1152)), 
 top[2, {0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0}] -> 
  I*(-463/72 - 1/(18*eps^2) - 3/(4*eps) - (7*zeta[2])/36 + 
    eps*(-2153/48 - (21*zeta[2])/8 + (17*zeta[3])/6) + 
    eps^2*(-80215/288 - (3241*zeta[2])/144 + (153*zeta[3])/4 + 
      (469*zeta[4])/96) + eps^3*(-308977/192 - (15071*zeta[2])/96 + 
      (7871*zeta[3])/24 + (119*zeta[2]*zeta[3])/12 + (4221*zeta[4])/64 + 
      (1171*zeta[5])/30) + eps^4*(-10219807/1152 - (561505*zeta[2])/576 + 
      (36601*zeta[3])/16 + (1071*zeta[2]*zeta[3])/8 - (289*zeta[3]^2)/4 + 
      (217147*zeta[4])/384 + (10539*zeta[5])/20 + (375037*zeta[6])/2304) + 
    eps^5*(-12132227/256 - (2162839*zeta[2])/384 + (1363655*zeta[3])/96 + 
      (55097*zeta[2]*zeta[3])/48 - (7803*zeta[3]^2)/8 + 
      (1009757*zeta[4])/256 - (7973*zeta[3]*zeta[4])/32 + 
      (542173*zeta[5])/120 + (8197*zeta[2]*zeta[5])/60 + 
      (1125111*zeta[6])/512 + (27371*zeta[7])/42) + 
    eps^6*(-1141976839/4608 - (71538649*zeta[2])/2304 + 
      (5252609*zeta[3])/64 + (256207*zeta[2]*zeta[3])/32 - 
      (133807*zeta[3]^2)/16 - (2023*zeta[2]*zeta[3]^2)/8 + 
      (37620835*zeta[4])/1536 - (215271*zeta[3]*zeta[4])/64 + 
      (2521163*zeta[5])/80 + (73773*zeta[2]*zeta[5])/40 - 
      (19907*zeta[3]*zeta[5])/10 + (173642131*zeta[6])/9216 + 
      (246339*zeta[7])/28 + (57606913*zeta[8])/18432) + 
    eps^7*(-3923642465/3072 - (84925589*zeta[2])/512 + 
      (173736719*zeta[3])/384 + (9545585*zeta[2]*zeta[3])/192 - 
      (1866651*zeta[3]^2)/32 - (54621*zeta[2]*zeta[3]^2)/16 + 
      (144910213*zeta[4])/1024 - (3691499*zeta[3]*zeta[4])/128 + 
      (18786353*zeta[5])/96 + (3795211*zeta[2]*zeta[5])/240 - 
      (537489*zeta[3]*zeta[5])/20 + (807454661*zeta[6])/6144 + 
      (12672773*zeta[7])/168 + (172820739*zeta[8])/4096) + 
    eps^8*(-120130196911/18432 - (7993837873*zeta[2])/9216 + 
      (618743577*zeta[3])/256 + (36768263*zeta[2]*zeta[3])/128 - 
      (23182135*zeta[3]^2)/64 - (936649*zeta[2]*zeta[3]^2)/32 + 
      (4793089483*zeta[4])/6144 - (51497607*zeta[3]*zeta[4])/256 + 
      (361812067*zeta[5])/320 + (17648141*zeta[2]*zeta[5])/160 - 
      (9216941*zeta[3]*zeta[5])/40 + (30083592955*zeta[6])/36864 + 
      (58929763*zeta[7])/112 + (26672000719*zeta[8])/73728)), 
 top[2, {0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1}] -> 
  I*(-32/9 - 1/(9*eps^5) - 2/(9*eps^4) + (-4/9 - (3*zeta[2])/2)/eps^3 - 
    12*zeta[2] + (-8/9 - 3*zeta[2] - zeta[3]/9)/eps^2 - (4*zeta[3])/9 - 
    (3*zeta[2]*zeta[3])/2 + (-16/9 - 6*zeta[2] - (2*zeta[3])/9 - 
      (2099*zeta[4])/48)/eps - (2099*zeta[4])/24 - (1129*zeta[5])/15 + 
    eps*(-64/9 - 24*zeta[2] - (8*zeta[3])/9 - 3*zeta[2]*zeta[3] - 
      zeta[3]^2/18 - (2099*zeta[4])/12 - (2258*zeta[5])/15 - 
      (1352239*zeta[6])/1152) + eps^2*(-128/9 - 48*zeta[2] - (16*zeta[3])/9 - 
      6*zeta[2]*zeta[3] - zeta[3]^2/9 - (2099*zeta[4])/6 - 
      (2099*zeta[3]*zeta[4])/48 - (4516*zeta[5])/15 - 
      (10161*zeta[2]*zeta[5])/10 - (1352239*zeta[6])/576 - 
      (61081*zeta[7])/21) + eps^4*(-512/9 - 192*zeta[2] - (64*zeta[3])/9 - 
      24*zeta[2]*zeta[3] - (4*zeta[3]^2)/9 - (3*zeta[2]*zeta[3]^2)/2 - 
      (4198*zeta[4])/3 - (2099*zeta[3]*zeta[4])/12 - (18064*zeta[5])/15 - 
      (20322*zeta[2]*zeta[5])/5 - (2258*zeta[3]*zeta[5])/15 - 
      (1352239*zeta[6])/144 - (244324*zeta[7])/21 - (114274885*zeta[8])/
       1536) + eps^3*(-256/9 - 96*zeta[2] - (32*zeta[3])/9 - 
      12*zeta[2]*zeta[3] - (2*zeta[3]^2)/9 - (3*zeta[2]*zeta[3]^2)/4 - 
      (2099*zeta[4])/3 - (2099*zeta[3]*zeta[4])/24 - (9032*zeta[5])/15 - 
      (10161*zeta[2]*zeta[5])/5 - (1129*zeta[3]*zeta[5])/15 - 
      (1352239*zeta[6])/288 - (122162*zeta[7])/21 - (114274885*zeta[8])/
       3072)), top[2, {0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0}] -> 
  I*(-zeta[2]/(18*eps^4) - (5*zeta[3])/(9*eps^3) + (29*zeta[3]^2)/9 - 
    (127*zeta[4])/(24*eps^2) + ((-19*zeta[2]*zeta[3])/3 - (45*zeta[5])/2)/
     eps - (276619*zeta[6])/1152 + eps*((-1507*zeta[3]*zeta[4])/16 - 
      (18883*zeta[2]*zeta[5])/60 - (19127*zeta[7])/24) + 
    eps^2*(65*mzv[{5, 3}] + (1223*zeta[2]*zeta[3]^2)/12 + 
      (257*zeta[3]*zeta[5])/6 - (21566935*zeta[8])/2304)), 
 top[2, {0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1}] -> 
  I*(-1/(24*eps^6) - (37*zeta[2])/(144*eps^4) + (433*zeta[3])/(72*eps^3) - 
    (28955*zeta[3]^2)/144 + (19039*zeta[4])/(384*eps^2) + 
    ((3277*zeta[2]*zeta[3])/48 + (44233*zeta[5])/120)/eps + 
    (32401543*zeta[6])/9216 + eps*((-940325*zeta[3]*zeta[4])/384 + 
      (345989*zeta[2]*zeta[5])/80 + (2922755*zeta[7])/168) + 
    eps^2*((-57602*mzv[{5, 3}])/15 - (287471*zeta[2]*zeta[3]^2)/96 - 
      (3094003*zeta[3]*zeta[5])/120 + (61616740559*zeta[8])/368640)), 
 top[2, {0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1}] -> 
  I*(-5087/4 + 1/(24*eps^6) + 41/(144*eps^5) + (-97/72 + (37*zeta[2])/144)/
     eps^4 - (7423*zeta[2])/24 + (83/12 + (1183*zeta[2])/288 - 
      (433*zeta[3])/72)/eps^3 - (1823*zeta[3])/36 - 
    (86941*zeta[2]*zeta[3])/288 + (28955*zeta[3]^2)/144 + 
    (-1363/36 - (2071*zeta[2])/144 - (2363*zeta[3])/144 - 
      (19039*zeta[4])/384)/eps^2 - (13945*zeta[4])/128 + 
    (433/2 + (4439*zeta[2])/72 + (505*zeta[3])/24 - (3277*zeta[2]*zeta[3])/
       48 - (102557*zeta[4])/768 - (44233*zeta[5])/120)/eps - 
    (1069553*zeta[5])/720 - (32401543*zeta[6])/9216 + 
    eps*(7587 + (20321*zeta[2])/12 + (12437*zeta[3])/36 + 
      (61373*zeta[2]*zeta[3])/144 + (231953*zeta[3]^2)/288 + 
      (279683*zeta[4])/192 + (940325*zeta[3]*zeta[4])/384 + 
      (347281*zeta[5])/360 - (345989*zeta[2]*zeta[5])/80 - 
      (270705029*zeta[6])/18432 - (2922755*zeta[7])/168) + 
    eps^3*(551853/2 + (114572*mzv[{5, 3}])/5 + (333085*zeta[2])/6 + 
      (230123*zeta[3])/12 + (78953*zeta[2]*zeta[3])/24 - 
      (98383*zeta[3]^2)/72 + (8195063*zeta[2]*zeta[3]^2)/576 + 
      (3483467*zeta[4])/96 - (2679463*zeta[3]*zeta[4])/384 - 
      (1424867*zeta[5])/60 + (1397487*zeta[2]*zeta[5])/80 + 
      (97827379*zeta[3]*zeta[5])/720 + (202866307*zeta[6])/4608 + 
      (3030897*zeta[7])/56 - (1693842507367*zeta[8])/2211840) + 
    eps^2*(-182601/4 + (57602*mzv[{5, 3}])/15 - (231155*zeta[2])/24 - 
      (16079*zeta[3])/6 - (51409*zeta[2]*zeta[3])/72 - 
      (73961*zeta[3]^2)/144 + (287471*zeta[2]*zeta[3]^2)/96 - 
      (1472641*zeta[4])/192 + (3245533*zeta[3]*zeta[4])/256 + 
      (649363*zeta[5])/180 - (3409311*zeta[2]*zeta[5])/160 + 
      (3094003*zeta[3]*zeta[5])/120 + (26182063*zeta[6])/3072 - 
      (25424755*zeta[7])/336 - (61616740559*zeta[8])/368640)), 
 top[2, {1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1}] -> 
  I*(zeta[2]/(9*eps^4) - (2*zeta[3])/(9*eps^3) + (2*zeta[3]^2)/9 - 
    (25*zeta[4])/(24*eps^2) + (-7*zeta[2]*zeta[3] - (39*zeta[5])/2)/eps - 
    (6533*zeta[6])/36 + eps*((-1391*zeta[3]*zeta[4])/12 - 
      (6873*zeta[2]*zeta[5])/20 - (1353*zeta[7])/2) + 
    eps^2*((309*mzv[{5, 3}])/5 + (437*zeta[2]*zeta[3]^2)/6 + 
      (743*zeta[3]*zeta[5])/10 - (290214611*zeta[8])/34560)), 
 top[2, {1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0}] -> 
  I*(-zeta[3]/(3*eps^3) - 2*zeta[3]^2 - (73*zeta[4])/(24*eps^2) + 
    ((-35*zeta[2]*zeta[3])/6 - (55*zeta[5])/3)/eps - (38935*zeta[6])/192 + 
    eps*((-6095*zeta[3]*zeta[4])/48 - 315*zeta[2]*zeta[5] - 
      (11747*zeta[7])/16) + eps^2*(88*mzv[{5, 3}] + (205*zeta[2]*zeta[3]^2)/
       3 - (1262*zeta[3]*zeta[5])/15 - (20843381*zeta[8])/2304)), 
 top[2, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1}] -> 
  I*(zeta[2]/(3*eps^4) + (7*zeta[3])/(3*eps^3) - 42*zeta[3]^2 + 
    (265*zeta[4])/(12*eps^2) + ((91*zeta[2]*zeta[3])/6 + 93*zeta[5])/eps + 
    (175699*zeta[6])/192 + eps*((-5077*zeta[3]*zeta[4])/48 + 
      (27259*zeta[2]*zeta[5])/30 + (22225*zeta[7])/6) + 
    eps^2*((-476*mzv[{5, 3}])/5 - (1083*zeta[2]*zeta[3]^2)/2 - 
      (25426*zeta[3]*zeta[5])/15 + (209047309*zeta[8])/5760)), 
 top[2, {1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1}] -> 
  I*(297/4 - 1/(24*eps^6) - 11/(36*eps^5) + (11/12 - (37*zeta[2])/144)/
     eps^4 - (1415*zeta[2])/24 + (3323*zeta[3])/12 + 
    (3907*zeta[2]*zeta[3])/8 - (28955*zeta[3]^2)/144 + 
    (-11/4 - (113*zeta[2])/72 + (433*zeta[3])/72)/eps^3 - 
    (109013*zeta[4])/192 + (33/4 - (5*zeta[2])/8 + (129*zeta[3])/4 + 
      (19039*zeta[4])/384)/eps^2 + (113681*zeta[5])/60 + 
    (-99/4 + (301*zeta[2])/24 - (1129*zeta[3])/12 + (3277*zeta[2]*zeta[3])/
       48 + (53575*zeta[4])/192 + (44233*zeta[5])/120)/eps + 
    (32401543*zeta[6])/9216 + eps*(-891/4 + (5269*zeta[2])/24 - 
      (9841*zeta[3])/12 - (13435*zeta[2]*zeta[3])/24 - (4667*zeta[3]^2)/8 + 
      (223615*zeta[4])/192 - (940325*zeta[3]*zeta[4])/384 - 
      (208723*zeta[5])/60 + (345989*zeta[2]*zeta[5])/80 + 
      (90408011*zeta[6])/4608 + (2922755*zeta[7])/168) + 
    eps^2*(2673/4 - (57602*mzv[{5, 3}])/15 - (17855*zeta[2])/24 + 
      (29267*zeta[3])/12 - (3151*zeta[2]*zeta[3])/24 + (23601*zeta[3]^2)/8 - 
      (287471*zeta[2]*zeta[3]^2)/96 - (463997*zeta[4])/192 - 
      (1402301*zeta[3]*zeta[4])/192 + (361529*zeta[5])/60 + 
      (1066121*zeta[2]*zeta[5])/40 - (3094003*zeta[3]*zeta[5])/120 - 
      (138550369*zeta[6])/4608 + (5020699*zeta[7])/56 + 
      (61616740559*zeta[8])/368640) + 
    eps^3*(-8019/4 - (103836*mzv[{5, 3}])/5 + (57661*zeta[2])/24 - 
      (87289*zeta[3])/12 + (96365*zeta[2]*zeta[3])/24 - (90003*zeta[3]^2)/8 - 
      (911779*zeta[2]*zeta[3]^2)/48 + (978295*zeta[4])/192 + 
      (4713559*zeta[3]*zeta[4])/192 - (555307*zeta[5])/60 - 
      (761533*zeta[2]*zeta[5])/24 - (6457291*zeta[3]*zeta[5])/60 + 
      (150303779*zeta[6])/4608 - (24018067*zeta[7])/168 + 
      (513561461669*zeta[8])/552960)), 
 top[7, {1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1}] -> 
  I*(-1/(30*eps^6) + zeta[2]/(60*eps^4) + (77*zeta[3])/(30*eps^3) - 
    (1803*zeta[3]^2)/20 + (4807*zeta[4])/(480*eps^2) + 
    ((103*zeta[2]*zeta[3])/60 + (4454*zeta[5])/75)/eps + 
    (3642167*zeta[6])/11520 + eps*((-304219*zeta[3]*zeta[4])/480 + 
      (9221*zeta[2]*zeta[5])/150 + (2743793*zeta[7])/1680) + 
    eps^2*((117*mzv[{5, 3}])/5 - (13631*zeta[2]*zeta[3]^2)/120 - 
      (294608*zeta[3]*zeta[5])/75 + (2241284153*zeta[8])/276480)), 
 top[15, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1}] -> 
  I*(-zeta[3]/(3*eps^3) + 18*zeta[3]^2 - (23*zeta[4])/(12*eps^2) + 
    ((-3*zeta[2]*zeta[3])/2 - (21*zeta[5])/2)/eps - (20951*zeta[6])/288 + 
    eps*((6859*zeta[3]*zeta[4])/48 - (189*zeta[2]*zeta[5])/4 - 
      (15187*zeta[7])/48) + eps^2*((-17*mzv[{5, 3}])/5 + 
      (233*zeta[2]*zeta[3]^2)/3 + (27221*zeta[3]*zeta[5])/30 - 
      (32977961*zeta[8])/17280)), 
 top[15, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1}] -> 
  I*(-73/(360*eps^6) - (607*zeta[2])/(720*eps^4) + 
    (617*zeta[3])/(120*eps^3) + (101*zeta[3]^2)/240 + 
    (5759*zeta[4])/(640*eps^2) + ((3541*zeta[2]*zeta[3])/80 + 
      (30203*zeta[5])/600)/eps + (3492439*zeta[6])/15360 + 
    eps*((32867*zeta[3]*zeta[4])/640 - (143041*zeta[2]*zeta[5])/400 + 
      (780671*zeta[7])/840) + eps^2*((4384*mzv[{5, 3}])/3 - 
      (395807*zeta[2]*zeta[3]^2)/160 + (635813*zeta[3]*zeta[5])/200 - 
      (3546992951*zeta[8])/368640)), 
 top[15, {1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1}] -> 
  I*(3104/3 + 19/(60*eps^6) + 539/(720*eps^5) + (-209/72 + (143*zeta[2])/360)/
     eps^4 + (9679*zeta[2])/9 + (10 + (1661*zeta[2])/1440 - 
      (4319*zeta[3])/180)/eps^3 - (16519*zeta[3])/9 - 
    (2196407*zeta[2]*zeta[3])/1440 + (132811*zeta[3]^2)/120 + 
    (-220/9 + (337*zeta[2])/16 - (6857*zeta[3])/80 - (41711*zeta[4])/320)/
     eps^2 + (363415*zeta[4])/128 + (-331/12 - (1564*zeta[2])/9 + 
      (27835*zeta[3])/72 - (23321*zeta[2]*zeta[3])/360 - 
      (3182711*zeta[4])/3840 - (868381*zeta[5])/900)/eps - 
    (16167187*zeta[5])/3600 - (17695757*zeta[6])/2560 + 
    eps*(-127261/12 - (441535*zeta[2])/72 + (25853*zeta[3])/3 + 
      (125263*zeta[2]*zeta[3])/48 + (1317971*zeta[3]^2)/1440 - 
      (97913*zeta[4])/8 + (5053817*zeta[3]*zeta[4])/320 + 
      (1700299*zeta[5])/120 - (3470873*zeta[2]*zeta[5])/600 - 
      (4661951471*zeta[6])/92160 - (17324189*zeta[7])/420) + 
    eps^2*(516805/6 + (116608*mzv[{5, 3}])/15 + (304777*zeta[2])/9 - 
      (1399121*zeta[3])/36 - (52415*zeta[2]*zeta[3])/18 - 
      (1276889*zeta[3]^2)/144 + (9730087*zeta[2]*zeta[3]^2)/720 + 
      (116195*zeta[4])/2 + (16193719*zeta[3]*zeta[4])/1280 - 
      (528125*zeta[5])/9 - (174146071*zeta[2]*zeta[5])/2400 + 
      (87602627*zeta[3]*zeta[5])/900 + (1177508285*zeta[6])/9216 - 
      (50035079*zeta[7])/240 - (164010965867*zeta[8])/552960)), 
 top[1, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0}] -> 
  I*(-401/72 - 1/(18*eps^2) - 25/(36*eps) - zeta[2]/4 + 
    eps*(-5285/144 - (25*zeta[2])/8 + (47*zeta[3])/18) + 
    eps^2*(-20867/96 - (401*zeta[2])/16 + (1175*zeta[3])/36 + 
      (349*zeta[4])/96) + eps^3*(-232015/192 - (5285*zeta[2])/32 + 
      (18847*zeta[3])/72 + (47*zeta[2]*zeta[3])/4 + (8725*zeta[4])/192 + 
      (1111*zeta[5])/30) + eps^4*(-7442401/1152 - (62601*zeta[2])/64 + 
      (248395*zeta[3])/144 + (1175*zeta[2]*zeta[3])/8 - (2209*zeta[3]^2)/36 + 
      (139949*zeta[4])/384 + (5555*zeta[5])/12 + (368219*zeta[6])/2304) + 
    eps^5*(-77640805/2304 - (696045*zeta[2])/128 + (980749*zeta[3])/96 + 
      (18847*zeta[2]*zeta[3])/16 - (55225*zeta[3]^2)/72 + 
      (1844465*zeta[4])/768 - (16403*zeta[3]*zeta[4])/96 + 
      (445511*zeta[5])/120 + (3333*zeta[2]*zeta[5])/20 + 
      (9205475*zeta[6])/4608 + (8909*zeta[7])/14) + 
    eps^6*(-797399801/4608 - (7442401*zeta[2])/256 + (10904705*zeta[3])/192 + 
      (248395*zeta[2]*zeta[3])/32 - (885809*zeta[3]^2)/144 - 
      (2209*zeta[2]*zeta[3]^2)/8 + (7282583*zeta[4])/512 - 
      (410075*zeta[3]*zeta[4])/192 + (1174327*zeta[5])/48 + 
      (16665*zeta[2]*zeta[5])/8 - (52217*zeta[3]*zeta[5])/30 + 
      (147655819*zeta[6])/9216 + (222725*zeta[7])/28 + 
      (6917737*zeta[8])/2048) + eps^7*(-8108665565/9216 - 
      (77640805*zeta[2])/512 + (349792847*zeta[3])/1152 + 
      (2942247*zeta[2]*zeta[3])/64 - (11674565*zeta[3]^2)/288 - 
      (55225*zeta[2]*zeta[3]^2)/16 + (80973235*zeta[4])/1024 - 
      (6577603*zeta[3]*zeta[4])/384 + (23183237*zeta[5])/160 + 
      (1336533*zeta[2]*zeta[5])/80 - (261085*zeta[3]*zeta[5])/12 + 
      (1946037415*zeta[6])/18432 + (3572509*zeta[7])/56 + 
      (172943425*zeta[8])/4096) + eps^8*(-9104366089/2048 - 
      (797399801*zeta[2])/1024 + (3649117835*zeta[3])/2304 + 
      (32714115*zeta[2]*zeta[3])/128 - (46095203*zeta[3]^2)/192 - 
      (885809*zeta[2]*zeta[3]^2)/32 + (2597397949*zeta[4])/6144 - 
      (86689855*zeta[3]*zeta[4])/768 + (51553733*zeta[5])/64 + 
      (3522981*zeta[2]*zeta[5])/32 - (20939017*zeta[3]*zeta[5])/120 + 
      (7683625873*zeta[6])/12288 + (6726295*zeta[7])/16 + 
      (2774012537*zeta[8])/8192) + eps^9*(-274912048775/12288 - 
      (8108665565*zeta[2])/2048 + (37477790647*zeta[3])/4608 + 
      (349792847*zeta[2]*zeta[3])/256 - (512521135*zeta[3]^2)/384 - 
      (11674565*zeta[2]*zeta[3]^2)/64 + (27096640945*zeta[4])/12288 - 
      (342281401*zeta[3]*zeta[4])/512 + (8268507511*zeta[5])/1920 + 
      (208649133*zeta[2]*zeta[5])/320 - (55193369*zeta[3]*zeta[5])/48 + 
      (85432331285*zeta[6])/24576 + (79673187*zeta[7])/32 + 
      (36560240045*zeta[8])/16384) + eps^10*(-8280574247401/73728 - 
      (81939294801*zeta[2])/4096 + (381107281555*zeta[3])/9216 + 
      (3649117835*zeta[2]*zeta[3])/512 - (16440263809*zeta[3]^2)/2304 - 
      (138285609*zeta[2]*zeta[3]^2)/128 + (278292530549*zeta[4])/24576 - 
      (3805742045*zeta[3]*zeta[4])/1024 + (17251786871*zeta[5])/768 + 
      (463983597*zeta[2]*zeta[5])/128 - (1089612139*zeta[3]*zeta[5])/160 + 
      (2740433453819*zeta[6])/147456 + (885866415*zeta[7])/64 + 
      (433057253937*zeta[8])/32768) + eps^11*(-83010854259085/147456 - 
      (824736146325*zeta[2])/8192 + (427905206183*zeta[3])/2048 + 
      (37477790647*zeta[2]*zeta[3])/1024 - (171508538245*zeta[3]^2)/4608 - 
      (1537563405*zeta[2]*zeta[3]^2)/256 + (2829924282185*zeta[4])/49152 - 
      (122077703603*zeta[3]*zeta[4])/6144 + (885911178911*zeta[5])/7680 + 
      (24805522533*zeta[2]*zeta[5])/1280 - (2423025451*zeta[3]*zeta[5])/64 + 
      (28588819576295*zeta[6])/294912 + (66304350509*zeta[7])/896 + 
      (4815056250165*zeta[8])/65536) + eps^12*(-831368657137601/294912 - 
      (8280574247401*zeta[2])/16384 + (12920866292425*zeta[3])/12288 + 
      (381107281555*zeta[2]*zeta[3])/2048 - (1761456160409*zeta[3]^2)/9216 - 
      (16440263809*zeta[2]*zeta[3]^2)/512 + (9532271295183*zeta[4])/32768 - 
      (1273542124415*zeta[3]*zeta[4])/12288 + (1801745488543*zeta[5])/3072 + 
      (51755360613*zeta[2]*zeta[5])/512 - (388619853017*zeta[3]*zeta[5])/
       1920 + (293617757324419*zeta[6])/589824 + (691701931745*zeta[7])/
       1792 + (51484572766537*zeta[8])/131072)), 
 top[1, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1}] -> 
  I*((-128*zeta[3])/3 - (2*zeta[3])/(3*eps^2) - (zeta[2]*zeta[3])/3 + 
    ((-16*zeta[3])/3 - (4*zeta[4])/3)/eps - (32*zeta[4])/3 + 3*zeta[5] + 
    eps*((-1024*zeta[3])/3 - (8*zeta[2]*zeta[3])/3 + (212*zeta[3]^2)/3 - 
      (256*zeta[4])/3 + 24*zeta[5] + (245*zeta[6])/6) + 
    eps^2*((-8192*zeta[3])/3 - (64*zeta[2]*zeta[3])/3 + (1696*zeta[3]^2)/3 - 
      (2048*zeta[4])/3 + (8407*zeta[3]*zeta[4])/24 + 192*zeta[5] - 
      (69*zeta[2]*zeta[5])/2 + (980*zeta[6])/3 + (4751*zeta[7])/8) + 
    eps^3*((-3382*mzv[{5, 3}])/5 - (65536*zeta[3])/3 - 
      (512*zeta[2]*zeta[3])/3 + (13568*zeta[3]^2)/3 + 
      (274*zeta[2]*zeta[3]^2)/3 - (16384*zeta[4])/3 + 
      (8407*zeta[3]*zeta[4])/3 + 1536*zeta[5] - 276*zeta[2]*zeta[5] + 
      (1947*zeta[3]*zeta[5])/5 + (7840*zeta[6])/3 + 4751*zeta[7] + 
      (1969643*zeta[8])/360) + eps^4*((-27056*mzv[{5, 3}])/5 - 
      (524288*zeta[3])/3 - (4096*zeta[2]*zeta[3])/3 + (108544*zeta[3]^2)/3 + 
      (2192*zeta[2]*zeta[3]^2)/3 - (131072*zeta[4])/3 + 
      (67256*zeta[3]*zeta[4])/3 + 12288*zeta[5] - 2208*zeta[2]*zeta[5] + 
      (15576*zeta[3]*zeta[5])/5 + (62720*zeta[6])/3 + 38008*zeta[7] + 
      (1969643*zeta[8])/45) + eps^5*((-216448*mzv[{5, 3}])/5 - 
      (4194304*zeta[3])/3 - (32768*zeta[2]*zeta[3])/3 + 
      (868352*zeta[3]^2)/3 + (17536*zeta[2]*zeta[3]^2)/3 - 
      (1048576*zeta[4])/3 + (538048*zeta[3]*zeta[4])/3 + 98304*zeta[5] - 
      17664*zeta[2]*zeta[5] + (124608*zeta[3]*zeta[5])/5 + 
      (501760*zeta[6])/3 + 304064*zeta[7] + (15757144*zeta[8])/45) + 
    eps^6*((-1731584*mzv[{5, 3}])/5 - (33554432*zeta[3])/3 - 
      (262144*zeta[2]*zeta[3])/3 + (6946816*zeta[3]^2)/3 + 
      (140288*zeta[2]*zeta[3]^2)/3 - (8388608*zeta[4])/3 + 
      (4304384*zeta[3]*zeta[4])/3 + 786432*zeta[5] - 141312*zeta[2]*zeta[5] + 
      (996864*zeta[3]*zeta[5])/5 + (4014080*zeta[6])/3 + 2432512*zeta[7] + 
      (126057152*zeta[8])/45) + eps^7*(-6631101954751/73728 - 
      (109541867*mzv[{5, 3}])/40 + (20308388555*zeta[2])/1024 - 
      (124873769861*zeta[3])/2304 - (1518555053*zeta[2]*zeta[3])/192 + 
      (439274465*zeta[3]^2)/36 + (36554057*zeta[2]*zeta[3]^2)/24 - 
      (20441042455*zeta[4])/3072 + (1175992867*zeta[3]*zeta[4])/192 + 
      (3289721707*zeta[5])/128 - (81047805*zeta[2]*zeta[5])/16 - 
      (184191349*zeta[3]*zeta[5])/40 + (53262061855*zeta[6])/3072 + 
      (7881640535*zeta[7])/256 + (1154258613943*zeta[8])/46080)), 
 top[1, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1}] -> 
  I*(575/54 + 1/(54*eps^3) + 11/(54*eps^2) + (85/54 + zeta[2]/36)/eps + 
    (11*zeta[2])/36 - (71*zeta[3])/54 + 
    eps*(3661/54 + (85*zeta[2])/36 - (781*zeta[3])/54 - (1277*zeta[4])/288) + 
    eps^2*(22631/54 + (575*zeta[2])/36 - (6035*zeta[3])/54 - 
      (71*zeta[2]*zeta[3])/36 - (14047*zeta[4])/288 - (2591*zeta[5])/90) + 
    eps^3*(137845/54 + (3661*zeta[2])/36 - (40825*zeta[3])/54 - 
      (781*zeta[2]*zeta[3])/36 + (5041*zeta[3]^2)/108 - 
      (108545*zeta[4])/288 - (28501*zeta[5])/90 - (1014137*zeta[6])/6912) + 
    eps^4*(833375/54 + (22631*zeta[2])/36 - (259931*zeta[3])/54 - 
      (6035*zeta[2]*zeta[3])/36 + (55451*zeta[3]^2)/108 - 
      (734275*zeta[4])/288 + (90667*zeta[3]*zeta[4])/288 - 
      (44047*zeta[5])/18 - (2591*zeta[2]*zeta[5])/60 - 
      (11155507*zeta[6])/6912 - (93311*zeta[7])/126) + 
    eps^8*(1087861775/54 + (30174551*zeta[2])/36 - (356378891*zeta[3])/54 - 
      (9786995*zeta[2]*zeta[3])/36 + (114082871*zeta[3]^2)/108 + 
      (2898575*zeta[2]*zeta[3]^2)/72 - (1064219875*zeta[4])/288 + 
      (331931887*zeta[3]*zeta[4])/288 - (71431279*zeta[5])/18 - 
      (9485651*zeta[2]*zeta[5])/60 + (21155515*zeta[3]*zeta[5])/18 - 
      (22950934447*zeta[6])/6912 - (48801653*zeta[7])/18 - 
      (112728860975*zeta[8])/55296) + 
    eps^7*(181222405/54 + (5019421*zeta[2])/36 - (59169625*zeta[3])/54 - 
      (1606801*zeta[2]*zeta[3])/36 + (18455101*zeta[3]^2)/108 + 
      (428485*zeta[2]*zeta[3]^2)/72 - (176028065*zeta[4])/288 + 
      (52133525*zeta[3]*zeta[4])/288 - (58636921*zeta[5])/90 - 
      (297965*zeta[2]*zeta[5])/12 + (3127337*zeta[3]*zeta[5])/18 - 
      (3712755557*zeta[6])/6912 - (53653825*zeta[7])/126 - 
      (16664266405*zeta[8])/55296) + 
    eps^6*(30174551/54 + (833375*zeta[2])/36 - (9786995*zeta[3])/54 - 
      (259931*zeta[2]*zeta[3])/36 + (2898575*zeta[3]^2)/108 + 
      (55451*zeta[2]*zeta[3]^2)/72 - (28899787*zeta[4])/288 + 
      (7706695*zeta[3]*zeta[4])/288 - (9485651*zeta[5])/90 - 
      (44047*zeta[2]*zeta[5])/12 + (2023571*zeta[3]*zeta[5])/90 - 
      (583128775*zeta[6])/6912 - (7931435*zeta[7])/126 - 
      (2156552123*zeta[8])/55296) + eps^5*(5019421/54 + (137845*zeta[2])/36 - 
      (1606801*zeta[3])/54 - (40825*zeta[2]*zeta[3])/36 + 
      (428485*zeta[3]^2)/108 + (5041*zeta[2]*zeta[3]^2)/72 - 
      (4675097*zeta[4])/288 + (997337*zeta[3]*zeta[4])/288 - 
      (297965*zeta[5])/18 - (28501*zeta[2]*zeta[5])/60 + 
      (183961*zeta[3]*zeta[5])/90 - (86201645*zeta[6])/6912 - 
      (1026421*zeta[7])/126 - (196050193*zeta[8])/55296)), 
 top[1, {1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1}] -> 
  I*(211/9 + 1/(9*eps^4) + 5/(9*eps^3) + (133*zeta[2])/6 + 
    (19/9 + (7*zeta[2])/6)/eps^2 + (65/9 + (35*zeta[2])/6 - (17*zeta[3])/9)/
     eps - (85*zeta[3])/9 + (337*zeta[4])/16 + 
    eps*(665/9 + (455*zeta[2])/6 - (323*zeta[3])/9 - (53*zeta[2]*zeta[3])/2 + 
      (1685*zeta[4])/16 + (38*zeta[5])/5) + 
    eps^2*(2059/9 + (1477*zeta[2])/6 - (1105*zeta[3])/9 - 
      (265*zeta[2]*zeta[3])/2 - (11*zeta[3]^2)/18 + (6403*zeta[4])/16 + 
      38*zeta[5] + (312689*zeta[6])/1152) + 
    eps^3*(6305/9 + (4655*zeta[2])/6 - (3587*zeta[3])/9 - 
      (1007*zeta[2]*zeta[3])/2 - (55*zeta[3]^2)/18 + (21905*zeta[4])/16 - 
      (30787*zeta[3]*zeta[4])/48 + (722*zeta[5])/5 - 
      (651*zeta[2]*zeta[5])/5 + (1563445*zeta[6])/1152 + 
      (83369*zeta[7])/168) + eps^4*(19171/9 + (140*mzv[{5, 3}])/3 + 
      (14413*zeta[2])/6 - (11305*zeta[3])/9 - (3445*zeta[2]*zeta[3])/2 - 
      (209*zeta[3]^2)/18 + (961*zeta[2]*zeta[3]^2)/4 + (71107*zeta[4])/16 - 
      (153935*zeta[3]*zeta[4])/48 + 494*zeta[5] - 651*zeta[2]*zeta[5] - 
      (14188*zeta[3]*zeta[5])/15 + (5941091*zeta[6])/1152 + 
      (416845*zeta[7])/168 + (35609647*zeta[8])/9216) + 
    eps^5*(58025/9 + (700*mzv[{5, 3}])/3 + (44135*zeta[2])/6 - 
      (35003*zeta[3])/9 - (11183*zeta[2]*zeta[3])/2 - (715*zeta[3]^2)/18 + 
      (4805*zeta[2]*zeta[3]^2)/4 + (224105*zeta[4])/16 - 
      (584953*zeta[3]*zeta[4])/48 + (8018*zeta[5])/5 - 
      (12369*zeta[2]*zeta[5])/5 - (14188*zeta[3]*zeta[5])/3 + 
      (20324785*zeta[6])/1152 + (1584011*zeta[7])/168 + 
      (178048235*zeta[8])/9216)), 
 top[1, {0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1}] -> 
  I*(zeta[2]/(9*eps^4) + (7*zeta[3])/(9*eps^3) - (175*zeta[3]^2)/9 + 
    (65*zeta[4])/(12*eps^2) + ((7*zeta[2]*zeta[3])/2 + (31*zeta[5])/3)/eps + 
    (17789*zeta[6])/192 + eps*((-973*zeta[3]*zeta[4])/16 + 
      (1643*zeta[2]*zeta[5])/30 + (254*zeta[7])/3) + 
    eps^2*((136*mzv[{5, 3}])/15 - (364*zeta[2]*zeta[3]^2)/3 - 
      (6202*zeta[3]*zeta[5])/15 + (5711017*zeta[8])/5760)), 
 top[1, {1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0}] -> 
  I*((8*zeta[2])/3 + zeta[2]/(3*eps^3) + 12*zeta[3] + (5*zeta[2]*zeta[3])/6 + 
    ((2*zeta[2])/3 + 3*zeta[3])/eps^2 + (211*zeta[4])/6 + 
    ((4*zeta[2])/3 + 6*zeta[3] + (211*zeta[4])/12)/eps + 77*zeta[5] + 
    eps*((16*zeta[2])/3 + 24*zeta[3] + (5*zeta[2]*zeta[3])/3 - 
      123*zeta[3]^2 + (211*zeta[4])/3 + 154*zeta[5] + (29213*zeta[6])/64) + 
    eps^2*((32*zeta[2])/3 + 48*zeta[3] + (10*zeta[2]*zeta[3])/3 - 
      246*zeta[3]^2 + (422*zeta[4])/3 - (43331*zeta[3]*zeta[4])/48 + 
      308*zeta[5] + (733*zeta[2]*zeta[5])/10 + (29213*zeta[6])/32 + 
      2109*zeta[7]) + eps^3*((64*zeta[2])/3 + 96*zeta[3] + 
      (20*zeta[2]*zeta[3])/3 - 492*zeta[3]^2 - (655*zeta[2]*zeta[3]^2)/3 + 
      (844*zeta[4])/3 - (43331*zeta[3]*zeta[4])/24 + 616*zeta[5] + 
      (733*zeta[2]*zeta[5])/5 - (27554*zeta[3]*zeta[5])/5 + 
      (29213*zeta[6])/16 + 4218*zeta[7] + (12170543*zeta[8])/1152) + 
    eps^4*((128*zeta[2])/3 + 192*zeta[3] + (40*zeta[2]*zeta[3])/3 - 
      984*zeta[3]^2 - (1310*zeta[2]*zeta[3]^2)/3 + (1688*zeta[4])/3 - 
      (43331*zeta[3]*zeta[4])/12 + 1232*zeta[5] + (1466*zeta[2]*zeta[5])/5 - 
      (55108*zeta[3]*zeta[5])/5 + (29213*zeta[6])/8 + 8436*zeta[7] + 
      (12170543*zeta[8])/576) + eps^5*((256*zeta[2])/3 + 384*zeta[3] + 
      (80*zeta[2]*zeta[3])/3 - 1968*zeta[3]^2 - (2620*zeta[2]*zeta[3]^2)/3 + 
      (3376*zeta[4])/3 - (43331*zeta[3]*zeta[4])/6 + 2464*zeta[5] + 
      (2932*zeta[2]*zeta[5])/5 - (110216*zeta[3]*zeta[5])/5 + 
      (29213*zeta[6])/4 + 16872*zeta[7] + (12170543*zeta[8])/288)), 
 top[1, {1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1}] -> 
  I*(16*zeta[3] + zeta[3]/eps^2 + (35*zeta[2]*zeta[3])/6 + (20*zeta[4])/3 + 
    (4*zeta[3] + (5*zeta[4])/3)/eps + (59*zeta[5])/6 + 
    eps*(64*zeta[3] + (70*zeta[2]*zeta[3])/3 - (113*zeta[3]^2)/3 + 
      (80*zeta[4])/3 + (118*zeta[5])/3 + (3133*zeta[6])/72) + 
    eps^2*(256*zeta[3] + (280*zeta[2]*zeta[3])/3 - (452*zeta[3]^2)/3 + 
      (320*zeta[4])/3 - (2549*zeta[3]*zeta[4])/48 + (472*zeta[5])/3 + 
      (401*zeta[2]*zeta[5])/4 + (3133*zeta[6])/18 + (635*zeta[7])/16) + 
    eps^3*((-716*mzv[{5, 3}])/15 + 1024*zeta[3] + (1120*zeta[2]*zeta[3])/3 - 
      (1808*zeta[3]^2)/3 - (1457*zeta[2]*zeta[3]^2)/6 + (1280*zeta[4])/3 - 
      (2549*zeta[3]*zeta[4])/12 + (1888*zeta[5])/3 + 401*zeta[2]*zeta[5] - 
      (19663*zeta[3]*zeta[5])/30 + (6266*zeta[6])/9 + (635*zeta[7])/4 + 
      (295099*zeta[8])/480) + eps^4*((-2864*mzv[{5, 3}])/15 + 4096*zeta[3] + 
      (4480*zeta[2]*zeta[3])/3 - (7232*zeta[3]^2)/3 - 
      (2914*zeta[2]*zeta[3]^2)/3 + (5120*zeta[4])/3 - 
      (2549*zeta[3]*zeta[4])/3 + (7552*zeta[5])/3 + 1604*zeta[2]*zeta[5] - 
      (39326*zeta[3]*zeta[5])/15 + (25064*zeta[6])/9 + 635*zeta[7] + 
      (295099*zeta[8])/120) + eps^5*((-11456*mzv[{5, 3}])/15 + 
      16384*zeta[3] + (17920*zeta[2]*zeta[3])/3 - (28928*zeta[3]^2)/3 - 
      (11656*zeta[2]*zeta[3]^2)/3 + (20480*zeta[4])/3 - 
      (10196*zeta[3]*zeta[4])/3 + (30208*zeta[5])/3 + 6416*zeta[2]*zeta[5] - 
      (157304*zeta[3]*zeta[5])/15 + (100256*zeta[6])/9 + 2540*zeta[7] + 
      (295099*zeta[8])/30)), 
 top[1, {0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0}] -> 
  I*(95/3 + 1/(9*eps^3) + eps^(-2) + (55/9 + (5*zeta[2])/6)/eps + 
    (15*zeta[2])/2 - (29*zeta[3])/9 + eps*(1351/9 + (275*zeta[2])/6 - 
      29*zeta[3] + (121*zeta[4])/16) + eps^2*(2023/3 + (475*zeta[2])/2 - 
      (1595*zeta[3])/9 - (145*zeta[2]*zeta[3])/6 + (1089*zeta[4])/16 - 
      (421*zeta[5])/15) + eps^3*(26335/9 + (6755*zeta[2])/6 - 
      (2755*zeta[3])/3 - (435*zeta[2]*zeta[3])/2 + (841*zeta[3]^2)/18 + 
      (6655*zeta[4])/16 - (1263*zeta[5])/5 - (5045*zeta[6])/1152) + 
    eps^4*(12405 + (10115*zeta[2])/2 - (39179*zeta[3])/9 - 
      (7975*zeta[2]*zeta[3])/6 + (841*zeta[3]^2)/2 + (34485*zeta[4])/16 - 
      (3509*zeta[3]*zeta[4])/16 - (4631*zeta[5])/3 - 
      (421*zeta[2]*zeta[5])/2 - (5045*zeta[6])/128 - (2063*zeta[7])/7) + 
    eps^8*(10654735/3 + (3201715*zeta[2])/2 - (13506779*zeta[3])/9 - 
      (3818575*zeta[2]*zeta[3])/6 + (1701343*zeta[3]^2)/6 + 
      (399475*zeta[2]*zeta[3]^2)/4 + (13509045*zeta[4])/16 - 
      (4740659*zeta[3]*zeta[4])/16 - (2217407*zeta[5])/3 - 
      (568771*zeta[2]*zeta[5])/2 + 231971*zeta[3]*zeta[5] - 
      (10206035*zeta[6])/384 - 398159*zeta[7] - (867755935*zeta[8])/3072) + 
    eps^7*(7859215/9 + (2328755*zeta[2])/6 - 359745*zeta[3] - 
      (293335*zeta[2]*zeta[3])/2 + (1136191*zeta[3]^2)/18 + 
      (231275*zeta[2]*zeta[3]^2)/12 + (3186535*zeta[4])/16 - 
      (1000065*zeta[3]*zeta[4])/16 - (851683*zeta[5])/5 - 
      (119985*zeta[2]*zeta[5])/2 + (134299*zeta[3]*zeta[5])/3 - 
      (6815795*zeta[6])/1152 - (587955*zeta[7])/7 - (502385015*zeta[8])/
       9216) + eps^6*(640343/3 + (186075*zeta[2])/2 - (763715*zeta[3])/9 - 
      (195895*zeta[2]*zeta[3])/6 + (79895*zeta[3]^2)/6 + 
      (12615*zeta[2]*zeta[3]^2)/4 + (734349*zeta[4])/16 - 
      (192995*zeta[3]*zeta[4])/16 - (568771*zeta[5])/15 - 
      (23155*zeta[2]*zeta[5])/2 + (36627*zeta[3]*zeta[5])/5 - 
      (479275*zeta[6])/384 - (113465*zeta[7])/7 - (9134273*zeta[8])/1024) + 
    eps^5*(465751/9 + (131675*zeta[2])/6 - (58667*zeta[3])/3 - 
      (13775*zeta[2]*zeta[3])/2 + (46255*zeta[3]^2)/18 + 
      (4205*zeta[2]*zeta[3]^2)/12 + (163471*zeta[4])/16 - 
      (31581*zeta[3]*zeta[4])/16 - 7999*zeta[5] - (3789*zeta[2]*zeta[5])/2 + 
      (12209*zeta[3]*zeta[5])/15 - (277475*zeta[6])/1152 - 
      (18567*zeta[7])/7 - (9134273*zeta[8])/9216)), 
 top[1, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1}] -> 
  I*((8*zeta[3])/(3*eps^3) - (70*zeta[3]^2)/3 - (19*zeta[4])/(6*eps^2) + 
    ((74*zeta[2]*zeta[3])/3 + 11*zeta[5])/eps - (8899*zeta[6])/144 + 
    eps*(487*zeta[3]*zeta[4] - (35*zeta[2]*zeta[5])/6 + (5419*zeta[7])/24) + 
    eps^2*((-986*mzv[{5, 3}])/15 - 455*zeta[2]*zeta[3]^2 - 
      (1443*zeta[3]*zeta[5])/5 - (831271*zeta[8])/2880)), 
 top[1, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1}] -> 
  I*(1805/18 - 2/(9*eps^6) - 1/(18*eps^5) + (5/18 - (16*zeta[2])/9)/eps^4 + 
    (49*zeta[2])/4 + (-23/18 - (41*zeta[2])/36 - zeta[3])/eps^3 - 
    (275*zeta[3])/18 - (103*zeta[2]*zeta[3])/12 + (169*zeta[3]^2)/3 + 
    (101/18 + (35*zeta[2])/12 - (53*zeta[3])/18 - (371*zeta[4])/24)/eps^2 + 
    (2063*zeta[4])/96 - (1103*zeta[5])/10 + 
    (-431/18 - (27*zeta[2])/4 + (161*zeta[3])/18 - (11*zeta[2]*zeta[3])/2 - 
      (1235*zeta[4])/96 + (599*zeta[5])/30)/eps + (695*zeta[6])/24 + 
    eps*(-7463/18 - (19*zeta[2])/4 - (439*zeta[3])/18 + 
      (119*zeta[2]*zeta[3])/12 - (3473*zeta[3]^2)/36 + (2491*zeta[4])/96 - 
      (377*zeta[3]*zeta[4])/16 + (871*zeta[5])/6 + (3993*zeta[2]*zeta[5])/
       20 - (175847*zeta[6])/768 + (116197*zeta[7])/336) + 
    eps^2*(30581/18 + (6487*mzv[{5, 3}])/15 - (455*zeta[2])/4 + 
      (7237*zeta[3])/18 - (869*zeta[2]*zeta[3])/12 - (5851*zeta[3]^2)/36 + 
      (1522*zeta[2]*zeta[3]^2)/3 - (46417*zeta[4])/96 - 
      (23695*zeta[3]*zeta[4])/96 + (2481*zeta[5])/10 + 
      (5011*zeta[2]*zeta[5])/60 + (18401*zeta[3]*zeta[5])/10 + 
      (37765*zeta[6])/2304 - (48968*zeta[7])/21 + (136517423*zeta[8])/
       69120)), top[1, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1}] -> 
  I*(-2/(9*eps^6) - (7*zeta[2])/(6*eps^4) + (19*zeta[3])/(9*eps^3) + 
    (23*zeta[3]^2)/9 - (317*zeta[4])/(24*eps^2) + 
    ((29*zeta[2]*zeta[3])/3 + (257*zeta[5])/15)/eps - (80845*zeta[6])/1152 + 
    eps*((8221*zeta[3]*zeta[4])/48 + (546*zeta[2]*zeta[5])/5 + 
      (5882*zeta[7])/21) + eps^2*((-2402*mzv[{5, 3}])/15 + 
      (817*zeta[2]*zeta[3]^2)/12 - (1694*zeta[3]*zeta[5])/15 + 
      (24305369*zeta[8])/23040)), 
 top[1, {1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1}] -> 
  I*(-5033/18 + 2/(9*eps^6) - 5/(18*eps^5) + (299*zeta[2])/4 + 
    (7/18 + (19*zeta[2])/18)/eps^4 + (11/18 - zeta[2]/36 + zeta[3]/9)/eps^3 + 
    (1247*zeta[3])/18 - (1373*zeta[2]*zeta[3])/36 - 7*zeta[3]^2 - 
    (6881*zeta[4])/288 + (-161/18 + (25*zeta[2])/12 + (47*zeta[3])/18 + 
      (1055*zeta[4])/72)/eps^2 + (995/18 - (57*zeta[2])/4 - 
      (533*zeta[3])/18 + (56*zeta[2]*zeta[3])/9 + (10867*zeta[4])/288 - 
      (52*zeta[5])/15)/eps + (1381*zeta[5])/6 + (585497*zeta[6])/3456 + 
    eps*(23291/18 - (1409*zeta[2])/4 + (931*zeta[3])/18 + 
      (2527*zeta[2]*zeta[3])/36 + (11179*zeta[3]^2)/36 - 
      (94781*zeta[4])/288 + (23149*zeta[3]*zeta[4])/144 - (5289*zeta[5])/10 + 
      (193*zeta[2]*zeta[5])/90 + (7472681*zeta[6])/6912 + 
      (23843*zeta[7])/504) + eps^2*(-102641/18 + (6416*mzv[{5, 3}])/45 + 
      (6275*zeta[2])/4 - (26857*zeta[3])/18 + (8515*zeta[2]*zeta[3])/36 + 
      (9421*zeta[3]^2)/12 - (2741*zeta[2]*zeta[3]^2)/36 + 
      (772663*zeta[4])/288 - (70841*zeta[3]*zeta[4])/288 - 
      (1951*zeta[5])/30 - (164297*zeta[2]*zeta[5])/180 + 
      (1589*zeta[3]*zeta[5])/15 - (7479235*zeta[6])/6912 + 
      (3224491*zeta[7])/504 + (446880319*zeta[8])/207360)), 
 top[2, {0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1}] -> 
  I*(7/(360*eps^6) + (53*zeta[2])/(144*eps^4) + (3*zeta[3])/(40*eps^3) - 
    (8651*zeta[3]^2)/240 + (3327*zeta[4])/(640*eps^2) + 
    ((-629*zeta[2]*zeta[3])/48 - (6097*zeta[5])/600)/eps - 
    (403373*zeta[6])/3072 + eps*((-342253*zeta[3]*zeta[4])/640 - 
      (33921*zeta[2]*zeta[5])/80 - (40327*zeta[7])/60) + 
    eps^2*((305*mzv[{5, 3}])/3 - (449*zeta[2]*zeta[3]^2)/96 - 
      (862517*zeta[3]*zeta[5])/600 - (1320865997*zeta[8])/122880)), 
 top[2, {1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1}] -> 
  I*(16/3 + 1/(6*eps^5) + 1/(3*eps^4) + (2/3 + zeta[2]/4)/eps^3 + 2*zeta[2] + 
    (4/3 + zeta[2]/2 - (21*zeta[3])/2)/eps^2 - 42*zeta[3] - 
    (151*zeta[2]*zeta[3])/4 + (8/3 + zeta[2] - 21*zeta[3] - 
      (3911*zeta[4])/96)/eps - (3911*zeta[4])/48 - (7573*zeta[5])/30 + 
    eps*(32/3 + 4*zeta[2] - 84*zeta[3] - (151*zeta[2]*zeta[3])/2 + 
      (3245*zeta[3]^2)/12 - (3911*zeta[4])/24 - (7573*zeta[5])/15 - 
      (1283977*zeta[6])/768) + eps^2*(64/3 + 8*zeta[2] - 168*zeta[3] - 
      151*zeta[2]*zeta[3] + (3245*zeta[3]^2)/6 - (3911*zeta[4])/12 + 
      (133705*zeta[3]*zeta[4])/96 - (15146*zeta[5])/15 - 
      (24413*zeta[2]*zeta[5])/20 - (1283977*zeta[6])/384 - 
      (107059*zeta[7])/14) + eps^5*(512/3 + 64*zeta[2] - 1344*zeta[3] - 
      1208*zeta[2]*zeta[3] + (12980*zeta[3]^2)/3 + (8349*zeta[2]*zeta[3]^2)/
       2 - (7822*zeta[4])/3 + (133705*zeta[3]*zeta[4])/12 - 
      (121168*zeta[5])/15 - (48826*zeta[2]*zeta[5])/5 + 
      (676318*zeta[3]*zeta[5])/15 - (1283977*zeta[6])/48 - 
      (428236*zeta[7])/7 - (112923067*zeta[8])/512) + 
    eps^4*(256/3 + 32*zeta[2] - 672*zeta[3] - 604*zeta[2]*zeta[3] + 
      (6490*zeta[3]^2)/3 + (8349*zeta[2]*zeta[3]^2)/4 - (3911*zeta[4])/3 + 
      (133705*zeta[3]*zeta[4])/24 - (60584*zeta[5])/15 - 
      (24413*zeta[2]*zeta[5])/5 + (338159*zeta[3]*zeta[5])/15 - 
      (1283977*zeta[6])/96 - (214118*zeta[7])/7 - (112923067*zeta[8])/1024) + 
    eps^3*(128/3 + 16*zeta[2] - 336*zeta[3] - 302*zeta[2]*zeta[3] + 
      (3245*zeta[3]^2)/3 + (8349*zeta[2]*zeta[3]^2)/8 - (3911*zeta[4])/6 + 
      (133705*zeta[3]*zeta[4])/48 - (30292*zeta[5])/15 - 
      (24413*zeta[2]*zeta[5])/10 + (338159*zeta[3]*zeta[5])/30 - 
      (1283977*zeta[6])/192 - (107059*zeta[7])/7 - (112923067*zeta[8])/
       2048)), top[2, {1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1}] -> 
  I*(47605/18 - 1/(6*eps^6) - 79/(144*eps^5) + (2896*zeta[2])/9 + 
    (185/72 + (65*zeta[2])/36)/eps^4 + (17159*zeta[3])/36 - 
    (317*zeta[2]*zeta[3])/32 - (9203*zeta[3]^2)/36 + 
    (-485/36 + (77*zeta[2])/96 + (277*zeta[3])/18)/eps^3 - 
    (58575*zeta[4])/128 + (683/9 + (647*zeta[2])/144 + (3101*zeta[3])/144 + 
      (4249*zeta[4])/32)/eps^2 + (103743*zeta[5])/80 + 
    (-7993/18 - (3367*zeta[2])/72 - (787*zeta[3])/8 + 
      (307*zeta[2]*zeta[3])/12 + (140027*zeta[4])/768 + (7101*zeta[5])/10)/
     eps + (12770849*zeta[6])/2304 + eps*(-285595/18 - (72353*zeta[2])/36 - 
      (7501*zeta[3])/3 - (5197*zeta[2]*zeta[3])/16 - (53095*zeta[3]^2)/288 + 
      (251561*zeta[4])/192 - (87271*zeta[3]*zeta[4])/32 - 
      (82271*zeta[5])/24 + (10107*zeta[2]*zeta[5])/4 + 
      (165065891*zeta[6])/18432 + (3268791*zeta[7])/112) + 
    eps^2*(1717561/18 + (2616*mzv[{5, 3}])/5 + (438313*zeta[2])/36 + 
      (251647*zeta[3])/18 + (62831*zeta[2]*zeta[3])/24 + 
      (18809*zeta[3]^2)/16 - (24709*zeta[2]*zeta[3]^2)/24 - 
      (73829*zeta[4])/16 - (4145377*zeta[3]*zeta[4])/768 + 
      (44433*zeta[5])/4 + (1339579*zeta[2]*zeta[5])/480 - 
      (200919*zeta[3]*zeta[5])/10 - (72127231*zeta[6])/3072 + 
      (17967245*zeta[7])/336 + (58925061973*zeta[8])/276480)), 
 top[2, {1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1}] -> 
  I*(-16/15 - 1/(30*eps^5) - 1/(15*eps^4) + (-2/15 - (3*zeta[2])/4)/eps^3 - 
    6*zeta[2] + (-4/15 - (3*zeta[2])/2 - (17*zeta[3])/10)/eps^2 - 
    (34*zeta[3])/5 + (7*zeta[2]*zeta[3])/4 + 
    (-8/15 - 3*zeta[2] - (17*zeta[3])/5 - (11689*zeta[4])/480)/eps - 
    (11689*zeta[4])/240 - (4006*zeta[5])/75 + 
    eps*(-32/15 - 12*zeta[2] - (68*zeta[3])/5 + (7*zeta[2]*zeta[3])/2 + 
      (3799*zeta[3]^2)/60 - (11689*zeta[4])/120 - (8012*zeta[5])/75 - 
      (409093*zeta[6])/768) + eps^2*(-64/15 - 24*zeta[2] - (136*zeta[3])/5 + 
      7*zeta[2]*zeta[3] + (3799*zeta[3]^2)/30 - (11689*zeta[4])/60 + 
      (251861*zeta[3]*zeta[4])/480 - (16024*zeta[5])/75 - 
      (1484*zeta[2]*zeta[5])/5 - (409093*zeta[6])/384 - 
      (797173*zeta[7])/560) + eps^5*(-512/15 + 108*mzv[{5, 3}] - 
      192*zeta[2] - (1088*zeta[3])/5 + 56*zeta[2]*zeta[3] + 
      (15196*zeta[3]^2)/15 + (2117*zeta[2]*zeta[3]^2)/2 - 
      (23378*zeta[4])/15 + (251861*zeta[3]*zeta[4])/60 - 
      (128192*zeta[5])/75 - (11872*zeta[2]*zeta[5])/5 + 
      (666776*zeta[3]*zeta[5])/75 - (409093*zeta[6])/48 - 
      (797173*zeta[7])/70 - (380257807*zeta[8])/7680) + 
    eps^4*(-256/15 + 54*mzv[{5, 3}] - 96*zeta[2] - (544*zeta[3])/5 + 
      28*zeta[2]*zeta[3] + (7598*zeta[3]^2)/15 + (2117*zeta[2]*zeta[3]^2)/4 - 
      (11689*zeta[4])/15 + (251861*zeta[3]*zeta[4])/120 - 
      (64096*zeta[5])/75 - (5936*zeta[2]*zeta[5])/5 + 
      (333388*zeta[3]*zeta[5])/75 - (409093*zeta[6])/96 - 
      (797173*zeta[7])/140 - (380257807*zeta[8])/15360) + 
    eps^3*(-128/15 + 27*mzv[{5, 3}] - 48*zeta[2] - (272*zeta[3])/5 + 
      14*zeta[2]*zeta[3] + (3799*zeta[3]^2)/15 + (2117*zeta[2]*zeta[3]^2)/8 - 
      (11689*zeta[4])/30 + (251861*zeta[3]*zeta[4])/240 - 
      (32048*zeta[5])/75 - (2968*zeta[2]*zeta[5])/5 + 
      (166694*zeta[3]*zeta[5])/75 - (409093*zeta[6])/192 - 
      (797173*zeta[7])/280 - (380257807*zeta[8])/30720)), 
 top[2, {1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1}] -> 
  I*(-4550 + 5/(72*eps^6) + 131/(144*eps^5) + (-103/24 + (11*zeta[2])/144)/
     eps^4 - (5731*zeta[2])/6 + (45/2 + (5093*zeta[2])/288 - (167*zeta[3])/8)/
     eps^3 - (877*zeta[3])/18 - (465967*zeta[2]*zeta[3])/288 + 
    (27853*zeta[3]^2)/144 + (-1144/9 - (6331*zeta[2])/144 - 
      (1859*zeta[3])/48 - (246395*zeta[4])/1152)/eps^2 - 
    (669397*zeta[4])/1152 + (3005/4 + (6457*zeta[2])/36 + (3799*zeta[3])/72 - 
      (50353*zeta[2]*zeta[3])/144 - (1080701*zeta[4])/2304 - 
      (94841*zeta[5])/72)/eps - (3711643*zeta[5])/720 - 
    (377593147*zeta[6])/27648 + eps*(111591/4 + (128645*zeta[2])/24 + 
      (1829*zeta[3])/9 + (112729*zeta[2]*zeta[3])/144 + 
      (73147*zeta[3]^2)/288 + (1855085*zeta[4])/288 + 
      (2206177*zeta[3]*zeta[4])/1152 + (416197*zeta[5])/360 - 
      (11866403*zeta[2]*zeta[5])/720 - (3163242037*zeta[6])/55296 - 
      (15618901*zeta[7])/252) + eps^2*(-344061/2 + (480898*mzv[{5, 3}])/45 - 
      (59403*zeta[2])/2 - (44585*zeta[3])/12 + (37465*zeta[2]*zeta[3])/12 - 
      (113599*zeta[3]^2)/48 + (2921411*zeta[2]*zeta[3]^2)/288 - 
      (1206023*zeta[4])/36 + (45263287*zeta[3]*zeta[4])/2304 + 
      (456433*zeta[5])/18 - (128728109*zeta[2]*zeta[5])/1440 + 
      (20034839*zeta[3]*zeta[5])/360 + (134381899*zeta[6])/27648 - 
      (278708501*zeta[7])/1008 - (2044905605473*zeta[8])/3317760)), 
 top[2, {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1}] -> 
  I*(-1/(72*eps^6) - (79*zeta[2])/(144*eps^4) + (25*zeta[3])/(24*eps^3) - 
    (9539*zeta[3]^2)/48 - (13339*zeta[4])/(384*eps^2) + 
    ((-755*zeta[2]*zeta[3])/16 - (6809*zeta[5])/120)/eps - 
    (13475611*zeta[6])/9216 + eps*((-307837*zeta[3]*zeta[4])/128 - 
      (137437*zeta[2]*zeta[5])/80 - (578507*zeta[7])/168) + 
    eps^2*((-9769*mzv[{5, 3}])/15 - (12239*zeta[2]*zeta[3]^2)/32 - 
      (76427*zeta[3]*zeta[5])/8 - (20377499227*zeta[8])/368640)), 
 top[2, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1}] -> 
  I*(-2855/3 - 7/(72*eps^6) + 29/(240*eps^5) + (-73/72 - (35*zeta[2])/48)/
     eps^4 - (5037*zeta[2])/4 + (37997*zeta[3])/60 - 
    (2463*zeta[2]*zeta[3])/32 - (68479*zeta[3]^2)/144 + 
    (377/60 + (751*zeta[2])/96 + (101*zeta[3])/72)/eps^3 + 
    (-1049/30 - (5935*zeta[2])/144 + (2323*zeta[3])/80 - (5807*zeta[4])/128)/
     eps^2 - (158753*zeta[4])/128 + (211241*zeta[5])/400 + 
    (2774/15 + (1801*zeta[2])/8 - (3031*zeta[3])/24 - 
      (8615*zeta[2]*zeta[3])/48 + (325407*zeta[4])/1280 + (9797*zeta[5])/120)/
     eps - (17024653*zeta[6])/9216 + eps*(72293/15 + 7156*zeta[2] - 
      (105689*zeta[3])/30 + (8165*zeta[2]*zeta[3])/16 - 
      (193097*zeta[3]^2)/160 + (2093091*zeta[4])/320 - 
      (797347*zeta[3]*zeta[4])/128 - (278317*zeta[5])/120 - 
      (297905*zeta[2]*zeta[5])/48 + (7685529*zeta[6])/2048 + 
      (31545*zeta[7])/8) + eps^2*(-362437/15 + 2814*mzv[{5, 3}] - 
      (82225*zeta[2])/2 + (311864*zeta[3])/15 - (24499*zeta[2]*zeta[3])/8 + 
      (273989*zeta[3]^2)/48 + (92503*zeta[2]*zeta[3]^2)/32 - 
      (5810667*zeta[4])/160 - (13062573*zeta[3]*zeta[4])/1280 + 
      (1153633*zeta[5])/100 - (103821*zeta[2]*zeta[5])/160 - 
      (874117*zeta[3]*zeta[5])/40 - (51338105*zeta[6])/3072 + 
      (4786109*zeta[7])/560 - (637278641*zeta[8])/8192) + 
    eps^3*(1804409/15 + 530*mzv[{5, 3}] + (476159*zeta[2])/2 - 
      (378365*zeta[3])/3 + (70603*zeta[2]*zeta[3])/4 - 
      (3591583*zeta[3]^2)/120 - (222483*zeta[2]*zeta[3]^2)/64 + 
      (8319171*zeta[4])/40 + (6590787*zeta[3]*zeta[4])/128 - 
      (3146071*zeta[5])/50 + (99259*zeta[2]*zeta[5])/16 - 
      (16511499*zeta[3]*zeta[5])/400 + (127307191*zeta[6])/1536 - 
      (5874523*zeta[7])/168 + (4211873123*zeta[8])/245760) + 
    eps^4*(-103158419/180 - (54602*mzv[{5, 3}])/15 - (19989206*zeta[2])/15 + 
      (14016517*zeta[3])/18 - (697774*zeta[2]*zeta[3])/15 + 
      (29124641*zeta[3]^2)/180 + (201921173*zeta[2]*zeta[3]^2)/1440 - 
      (87088169*zeta[4])/80 - (35848433*zeta[3]*zeta[4])/320 + 
      (17580757*zeta[5])/50 + (1359303*zeta[2]*zeta[5])/40 + 
      (11101163*zeta[3]*zeta[5])/40 - (228246011*zeta[6])/768 + 
      (8476729*zeta[7])/84 + (373426476551*zeta[8])/1105920)), 
 top[4, {1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1}] -> 
  I*(-13/(180*eps^6) - (119*zeta[2])/(72*eps^4) - (37*zeta[3])/(20*eps^3) + 
    (7049*zeta[3]^2)/120 - (15893*zeta[4])/(320*eps^2) + 
    ((-253*zeta[2]*zeta[3])/24 - (4877*zeta[5])/300)/eps - 
    (242603*zeta[6])/512 + eps*((483147*zeta[3]*zeta[4])/320 + 
      (59569*zeta[2]*zeta[5])/120 + (297483*zeta[7])/280) + 
    eps^2*((1324*mzv[{5, 3}])/15 + (36857*zeta[2]*zeta[3]^2)/16 + 
      (619881*zeta[3]*zeta[5])/100 + (782340937*zeta[8])/36864)), 
 top[4, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1}] -> 
  I*(-102641/20 + 5/(18*eps^6) + 113/(720*eps^5) - (131681*zeta[2])/72 + 
    (-593/360 + (13*zeta[2])/4)/eps^4 + 
    (14 + (3131*zeta[2])/288 - (157*zeta[3])/18)/eps^3 + (5246*zeta[3])/9 - 
    (71371*zeta[2]*zeta[3])/96 - (15091*zeta[3]^2)/36 + 
    (-2127/20 - (6899*zeta[2])/144 + (11293*zeta[3])/720 - (2583*zeta[4])/32)/
     eps^2 - (2192059*zeta[4])/1920 + (15103/20 + (5101*zeta[2])/18 - 
      (37213*zeta[3])/360 - (4355*zeta[2]*zeta[3])/12 + 
      (48379*zeta[4])/3840 - (1441*zeta[5])/2)/eps - (444241*zeta[5])/400 - 
    (21730403*zeta[6])/2304 + eps*(135383/4 + (854329*zeta[2])/72 - 
      (554603*zeta[3])/180 + (15649*zeta[2]*zeta[3])/16 - 
      (1647527*zeta[3]^2)/1440 + (214879*zeta[4])/24 - 
      (221777*zeta[3]*zeta[4])/32 - (693397*zeta[5])/600 - 
      (337799*zeta[2]*zeta[5])/20 - (325791097*zeta[6])/18432 - 
      (12421505*zeta[7])/336) + eps^2*(-4369697/20 + 
      (110596*mzv[{5, 3}])/15 - (5472647*zeta[2])/72 + 
      (2836747*zeta[3])/180 - (1855*zeta[2]*zeta[3])/2 + 
      (2780327*zeta[3]^2)/720 + (46117*zeta[2]*zeta[3]^2)/8 - 
      (55917149*zeta[4])/960 - (19603361*zeta[3]*zeta[4])/3840 + 
      (299239*zeta[5])/15 - (18690961*zeta[2]*zeta[5])/480 + 
      (101047*zeta[3]*zeta[5])/30 - (22455359*zeta[6])/9216 - 
      (44356429*zeta[7])/560 - (136558852819*zeta[8])/276480)), 
 top[7, {1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1}] -> 
  I*(381049/90 - 13/(360*eps^6) - 239/(720*eps^5) + 
    (227/120 + (191*zeta[2])/240)/eps^4 + (7063*zeta[2])/15 + 
    (48619*zeta[3])/180 - (47831*zeta[2]*zeta[3])/480 - 
    (258517*zeta[3]^2)/720 + (-2297/180 + (173*zeta[2])/480 + 
      (4871*zeta[3])/360)/eps^3 - (106589*zeta[4])/1920 + 
    (4037/45 + (3479*zeta[2])/720 + (10813*zeta[3])/720 + 
      (188017*zeta[4])/1920)/eps^2 + (91343*zeta[5])/400 + 
    (-56131/90 - (7001*zeta[2])/120 - (18827*zeta[3])/360 + 
      (6083*zeta[2]*zeta[3])/240 + (159451*zeta[4])/3840 + 
      (393143*zeta[5])/600)/eps + (224421617*zeta[6])/46080 + 
    eps*(-2527141/90 - (198913*zeta[2])/60 - (86479*zeta[3])/45 + 
      (3289*zeta[2]*zeta[3])/240 - (880391*zeta[3]^2)/1440 - 
      (29267*zeta[4])/960 - (5558579*zeta[3]*zeta[4])/1920 - 
      (295891*zeta[5])/600 + (3014297*zeta[2]*zeta[5])/1200 - 
      (51180029*zeta[6])/92160 + (23308711*zeta[7])/840) + 
    eps^2*(16433869/90 + 60*mzv[{5, 3}] + (1311247*zeta[2])/60 + 
      (1343537*zeta[3])/90 + (301387*zeta[2]*zeta[3])/120 + 
      (587569*zeta[3]^2)/720 - (379241*zeta[2]*zeta[3]^2)/480 - 
      (42913*zeta[4])/240 - (21510977*zeta[3]*zeta[4])/3840 + 
      (184989*zeta[5])/100 - (3404903*zeta[2]*zeta[5])/800 - 
      (4403927*zeta[3]*zeta[5])/200 + (97301011*zeta[6])/46080 - 
      (1223767*zeta[7])/1680 + (75357750989*zeta[8])/368640)), 
 top[15, {-1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1}] -> 
  I*(-8257/20 - 14/(45*eps^6) - 373/(360*eps^5) - (180449*zeta[2])/120 + 
    (61/15 + (229*zeta[2])/90)/eps^4 + (142577*zeta[3])/60 - 
    (16319*zeta[2]*zeta[3])/80 - (8977*zeta[3]^2)/5 + 
    (-297/20 + (7133*zeta[2])/720 + (167*zeta[3])/5)/eps^3 - 
    (227929*zeta[4])/80 + (923/20 - (1531*zeta[2])/30 + (12757*zeta[3])/120 + 
      (7439*zeta[4])/60)/eps^2 + (1647503*zeta[5])/600 + 
    (-1627/20 + (32731*zeta[2])/120 - (7507*zeta[3])/15 - 
      (1541*zeta[2]*zeta[3])/5 + (359219*zeta[4])/640 + (49411*zeta[5])/50)/
     eps + (13295591*zeta[6])/5760 + eps*(133493/20 + (1019521*zeta[2])/120 - 
      (682003*zeta[3])/60 + (7639*zeta[2]*zeta[3])/10 - 
      (810239*zeta[3]^2)/240 + (4710839*zeta[4])/320 - 
      (1538219*zeta[3]*zeta[4])/80 - (333871*zeta[5])/25 - 
      (952821*zeta[2]*zeta[5])/100 + (77011433*zeta[6])/5120 + 
      (1278479*zeta[7])/40) + eps^2*(-1196137/20 + (19417*mzv[{5, 3}])/5 - 
      (5867309*zeta[2])/120 + (3282707*zeta[3])/60 - (114939*zeta[2]*zeta[3])/
       40 + (491309*zeta[3]^2)/30 + (26449*zeta[2]*zeta[3]^2)/20 - 
      (24748741*zeta[4])/320 - (16918393*zeta[3]*zeta[4])/640 + 
      (6588801*zeta[5])/100 - (1055821*zeta[2]*zeta[5])/400 - 
      (4550997*zeta[3]*zeta[5])/50 - (50041173*zeta[6])/640 + 
      (69423461*zeta[7])/840 + (249744109*zeta[8])/23040)), 
 top[15, {0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1}] -> 
  I*(-8257/10 - 37/(60*eps^6) - 373/(180*eps^5) - (180449*zeta[2])/60 + 
    (122/15 + (637*zeta[2])/120)/eps^4 + (142577*zeta[3])/30 - 
    (16319*zeta[2]*zeta[3])/40 - (138991*zeta[3]^2)/40 + 
    (-297/10 + (7133*zeta[2])/360 + (3919*zeta[3])/60)/eps^3 - 
    (227929*zeta[4])/40 + (923/10 - (1531*zeta[2])/15 + (12757*zeta[3])/60 + 
      (82793*zeta[4])/320)/eps^2 + (1647503*zeta[5])/300 + 
    (-1627/10 + (32731*zeta[2])/60 - (15014*zeta[3])/15 - 
      (72119*zeta[2]*zeta[3])/120 + (359219*zeta[4])/320 + 
      (603221*zeta[5])/300)/eps + (39556913*zeta[6])/7680 + 
    eps*(133493/10 + (1019521*zeta[2])/60 - (682003*zeta[3])/30 + 
      (7639*zeta[2]*zeta[3])/5 - (810239*zeta[3]^2)/120 + 
      (4710839*zeta[4])/160 - (11845851*zeta[3]*zeta[4])/320 - 
      (667742*zeta[5])/25 - (11167021*zeta[2]*zeta[5])/600 + 
      (77011433*zeta[6])/2560 + (27542437*zeta[7])/420) + 
    eps^2*(-1196137/10 + (44636*mzv[{5, 3}])/5 - (5867309*zeta[2])/60 + 
      (3282707*zeta[3])/30 - (114939*zeta[2]*zeta[3])/20 + 
      (491309*zeta[3]^2)/15 + (247031*zeta[2]*zeta[3]^2)/80 - 
      (24748741*zeta[4])/160 - (16918393*zeta[3]*zeta[4])/320 + 
      (6588801*zeta[5])/50 - (1055821*zeta[2]*zeta[5])/200 - 
      (17544709*zeta[3]*zeta[5])/100 - (50041173*zeta[6])/320 + 
      (69423461*zeta[7])/420 + (173987659*zeta[8])/4096)), 
 top[16, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1}] -> 
  I*(-916507/180 + 11/(90*eps^6) - 89/(360*eps^5) - (22307*zeta[2])/24 + 
    (-11/90 + (53*zeta[2])/36)/eps^4 + (1513/180 - (155*zeta[2])/144 - 
      (779*zeta[3])/90)/eps^3 - (20867*zeta[3])/180 - 
    (8741*zeta[2]*zeta[3])/48 + (43891*zeta[3]^2)/180 + 
    (-15727/180 - (27*zeta[2])/4 - (1429*zeta[3])/360 - (12469*zeta[4])/160)/
     eps^2 + (70687*zeta[4])/480 + (126583/180 + (831*zeta[2])/8 + 
      (1549*zeta[3])/90 - (1511*zeta[2]*zeta[3])/12 - (220627*zeta[4])/1920 - 
      (112481*zeta[5])/150)/eps - (311381*zeta[5])/600 - 
    (16217647*zeta[6])/2304 + eps*(6267703/180 + (56521*zeta[2])/8 + 
      (169493*zeta[3])/180 + (8855*zeta[2]*zeta[3])/12 + 
      (306911*zeta[3]^2)/720 + (1313779*zeta[4])/960 + 
      (537301*zeta[3]*zeta[4])/160 + (215281*zeta[5])/150 - 
      (174421*zeta[2]*zeta[5])/20 - (63635015*zeta[6])/9216 - 
      (5157031*zeta[7])/140) + eps^2*(-41383987/180 + 
      (76288*mzv[{5, 3}])/15 - (1191887*zeta[2])/24 - (1369997*zeta[3])/180 - 
      (80815*zeta[2]*zeta[3])/24 - (255851*zeta[3]^2)/180 + 
      (120703*zeta[2]*zeta[3]^2)/24 - (16930741*zeta[4])/960 + 
      (15067673*zeta[3]*zeta[4])/1920 - (678923*zeta[5])/300 - 
      (180193*zeta[2]*zeta[5])/16 + (1901703*zeta[3]*zeta[5])/50 + 
      (43350809*zeta[6])/2304 - (23135009*zeta[7])/840 - 
      (32499385147*zeta[8])/92160))}


==> anc/softTheorem.m <==
{b12 -> as^2*(nf*(65/162 + 1/(6*eps^3) + 5/(18*eps^2) + 
       (19/54 + zeta[2]/6)/eps + (5*zeta[2])/18 - (31*zeta[3])/9 + 
       eps*(211/486 - (35*zeta[2])/54 - (155*zeta[3])/27 - 
         (185*zeta[4])/24) + eps^2*(665/1458 - (367*zeta[2])/162 - 
         (994*zeta[3])/81 - (31*zeta[2]*zeta[3])/9 - (925*zeta[4])/72 - 
         (511*zeta[5])/15) + eps^3*(2059/4374 - (3083*zeta[2])/486 - 
         (5255*zeta[3])/243 - (155*zeta[2]*zeta[3])/27 + (961*zeta[3]^2)/27 - 
         (8915*zeta[4])/216 - (511*zeta[5])/9 - (3851*zeta[6])/32) + 
       eps^4*(6305/13122 - (20503*zeta[2])/1458 - (31246*zeta[3])/729 - 
         (130*zeta[2]*zeta[3])/81 + (4805*zeta[3]^2)/81 - 
         (55225*zeta[4])/648 + (5735*zeta[3]*zeta[4])/36 - 
         (19834*zeta[5])/135 - (511*zeta[2]*zeta[5])/15 - 
         (19255*zeta[6])/96 - (8191*zeta[7])/21)) + 
     ca*(-571/81 + 1/(2*eps^4) - 11/(12*eps^3) + (-67/36 + zeta[2])/eps^2 - 
       (67*zeta[2])/36 + (-193/54 - (11*zeta[2])/12 - (11*zeta[3])/6)/eps + 
       (341*zeta[3])/18 + (7*zeta[4])/8 + eps*(-3410/243 - (139*zeta[2])/54 + 
         (2077*zeta[3])/54 - (7*zeta[2]*zeta[3])/6 + (2035*zeta[4])/48 - 
         (247*zeta[5])/10) + eps^2*(-20428/729 - (436*zeta[2])/81 + 
         (6388*zeta[3])/81 + (341*zeta[2]*zeta[3])/18 - (205*zeta[3]^2)/18 + 
         (12395*zeta[4])/144 + (5621*zeta[5])/30 - (3307*zeta[6])/48) + 
       eps^3*(-122504/2187 - (2411*zeta[2])/243 + (37427*zeta[3])/243 + 
         (2077*zeta[2]*zeta[3])/54 - (10571*zeta[3]^2)/54 + 
         (41105*zeta[4])/216 - (509*zeta[3]*zeta[4])/24 + 
         (34237*zeta[5])/90 - (219*zeta[2]*zeta[5])/10 + (42361*zeta[6])/64 - 
         (4573*zeta[7])/14) + eps^4*(-734896/6561 - 40*mzv[{5, 3}] - 
         (14785*zeta[2])/729 + (226405*zeta[3])/729 + (5524*zeta[2]*zeta[3])/
          81 - (64387*zeta[3]^2)/162 - (845*zeta[2]*zeta[3]^2)/18 + 
         (119135*zeta[4])/324 - (63085*zeta[3]*zeta[4])/72 + 
         (108748*zeta[5])/135 + (5621*zeta[2]*zeta[5])/30 - 
         (29*zeta[3]*zeta[5])/15 + (258017*zeta[6])/192 + 
         (90101*zeta[7])/42 - (1264777*zeta[8])/1152))) + 
   as*(-eps^(-2) - zeta[2]/2 + (7*eps*zeta[3])/3 + (39*eps^2*zeta[4])/16 + 
     eps^3*((7*zeta[2]*zeta[3])/6 + (31*zeta[5])/5) + 
     eps^4*((-49*zeta[3]^2)/18 + (1555*zeta[6])/128) + 
     eps^5*((-91*zeta[3]*zeta[4])/16 + (31*zeta[2]*zeta[5])/10 + 
       (127*zeta[7])/7) + eps^6*((-49*zeta[2]*zeta[3]^2)/36 - 
       (217*zeta[3]*zeta[5])/15 + (37009*zeta[8])/1024)) + 
   as^3*(nf^2*(640/6561 - 4/(81*eps^4) - 40/(243*eps^3) + 
       (-8/27 - (2*zeta[2])/27)/eps^2 + (44*zeta[2])/27 + 
       (2600*zeta[3])/243 + (-704/2187 - (20*zeta[2])/81 + (260*zeta[3])/81)/
        eps + (1229*zeta[4])/108 + eps*(12160/6561 + (5984*zeta[2])/729 + 
         (296*zeta[3])/9 + (130*zeta[2]*zeta[3])/27 + (6145*zeta[4])/162 + 
         (10084*zeta[5])/135) + eps^2*(423296/59049 + (67712*zeta[2])/2187 + 
         (168448*zeta[3])/2187 + (1300*zeta[2]*zeta[3])/81 - 
         (8450*zeta[3]^2)/81 + (9355*zeta[4])/54 + (20168*zeta[5])/81 + 
         (999593*zeta[6])/2592)) + cf*nf*(45967/1944 + 1/(9*eps^3) + 
       (67*zeta[2])/36 + (55/54 - (8*zeta[3])/9)/eps^2 - (1385*zeta[3])/81 - 
       (4*zeta[2]*zeta[3])/3 + (1819/324 + zeta[2]/6 - (76*zeta[3])/27 - 
         (4*zeta[4])/3)/eps - (38*zeta[4])/9 - (56*zeta[5])/9 + 
       eps*(1007179/11664 + (3547*zeta[2])/216 - (50495*zeta[3])/486 - 
         (38*zeta[2]*zeta[3])/9 + (544*zeta[3]^2)/9 - (16237*zeta[4])/432 - 
         (532*zeta[5])/27 - (101*zeta[6])/6) + 
       eps^2*(20357263/69984 + (99931*zeta[2])/1296 - (1661303*zeta[3])/
          2916 - (809*zeta[2]*zeta[3])/54 + (5168*zeta[3]^2)/27 - 
         (635899*zeta[4])/2592 + (599*zeta[3]*zeta[4])/2 - 
         (70417*zeta[5])/405 - (28*zeta[2]*zeta[5])/3 - (1919*zeta[6])/36 - 
         (392*zeta[7])/9)) + ca*nf*(397699/26244 - 1/(6*eps^5) + 
       43/(162*eps^4) + (895/486 - (59*zeta[2])/108)/eps^3 - 
       (3925*zeta[2])/2916 - (2513*zeta[3])/18 + (271*zeta[2]*zeta[3])/36 + 
       (2603/486 - (31*zeta[2])/324 + (239*zeta[3])/54)/eps^2 - 
       (33109*zeta[4])/288 + (24169/2187 + (3265*zeta[2])/972 - 
         (4945*zeta[3])/162 + (2437*zeta[4])/288)/eps + (7799*zeta[5])/90 + 
       eps*(-22273/5832 - (228895*zeta[2])/4374 - (720299*zeta[3])/1458 - 
         (1595*zeta[2]*zeta[3])/36 - (4969*zeta[3]^2)/108 - 
         (1168171*zeta[4])/2592 - (187753*zeta[5])/270 + 
         (2476865*zeta[6])/6912) + eps^2*(-125652667/944784 - 
         (17477627*zeta[2])/52488 - (3316207*zeta[3])/2187 - 
         (78295*zeta[2]*zeta[3])/324 + (404075*zeta[3]^2)/324 - 
         (15232813*zeta[4])/7776 - (121555*zeta[3]*zeta[4])/288 - 
         (52115*zeta[5])/18 + (7063*zeta[2]*zeta[5])/60 - 
         (76597939*zeta[6])/20736 + (13871*zeta[7])/7)) + 
     ca^2*(-8206861/52488 - 1/(6*eps^6) + 11/(12*eps^5) + 
       (119/324 - (3*zeta[2])/4)/eps^4 - (12911*zeta[2])/2916 + 
       (-1517/486 + (649*zeta[2])/216 + (2*zeta[3])/3)/eps^3 + 
       (203705*zeta[3])/486 - (2453*zeta[2]*zeta[3])/72 + 
       (293*zeta[3]^2)/36 + (-7271/486 + (2501*zeta[2])/648 - 
         (2101*zeta[3])/108 - (1487*zeta[4])/288)/eps^2 + 
       (493381*zeta[4])/1728 - (26543*zeta[5])/60 + 
       (-446705/8748 + (437*zeta[2])/972 + (2575*zeta[3])/36 + 
         (11*zeta[2]*zeta[3])/18 - (22583*zeta[4])/576 + (98*zeta[5])/5)/
        eps + (445679*zeta[6])/6912 + eps*(-48027739/104976 - 
         (403379*zeta[2])/17496 + (2330483*zeta[3])/1458 + 
         (21031*zeta[2]*zeta[3])/216 - (17149*zeta[3]^2)/216 + 
         (1228523*zeta[4])/864 + (86*zeta[3]*zeta[4])/9 + 
         (262597*zeta[5])/180 + (9773*zeta[2]*zeta[5])/90 - 
         (25965643*zeta[6])/13824 + (151631*zeta[7])/252) + 
       eps^2*(-2482106477/1889568 - (15008*mzv[{5, 3}])/45 - 
         (5363867*zeta[2])/104976 + (15854467*zeta[3])/2916 + 
         (71831*zeta[2]*zeta[3])/108 - (920995*zeta[3]^2)/216 + 
         (10045*zeta[2]*zeta[3]^2)/72 + (42678481*zeta[4])/7776 + 
         (388289*zeta[3]*zeta[4])/576 + (82837*zeta[5])/10 - 
         (71533*zeta[2]*zeta[5])/120 - (9907*zeta[3]*zeta[5])/30 + 
         (112195243*zeta[6])/13824 - (1343045*zeta[7])/126 + 
         (3738034847*zeta[8])/829440))), 
 c12 -> as^3*(-64*zeta[2] + (64*zeta[3])/3 - 192*zeta[3]^2 + 
    (-32*zeta[2]*zeta[3] - 16*zeta[5])/eps + (1760*zeta[5])/3 - 940*zeta[6] + 
    eps*(-416*zeta[2] - (1696*zeta[3])/9 + (4928*zeta[3]^2)/3 + 208*zeta[4] - 
      1112*zeta[3]*zeta[4] + (10720*zeta[5])/9 - 1496*zeta[2]*zeta[5] + 
      1760*zeta[6] - 4032*zeta[7]) + eps^2*((29376*mzv[{5, 3}])/5 - 
      (6208*zeta[2])/3 - (42560*zeta[3])/27 + 608*zeta[2]*zeta[3] + 
      (30016*zeta[3]^2)/9 - 480*zeta[2]*zeta[3]^2 - (10048*zeta[4])/3 + 
      4928*zeta[3]*zeta[4] + (101216*zeta[5])/27 + 880*zeta[2]*zeta[5] + 
      5488*zeta[3]*zeta[5] + (10720*zeta[6])/3 + 27280*zeta[7] - 
      (2613298*zeta[8])/45)), 
 d12 -> as^3*(128*zeta[2] - (128*zeta[3])/3 - (640*zeta[5])/3 + 
    eps*(960*zeta[2] + (3008*zeta[3])/9 - (1792*zeta[3]^2)/3 - 416*zeta[4] - 
      (3200*zeta[5])/9 - 640*zeta[6]) + 
    eps^2*((15296*zeta[2])/3 + (94144*zeta[3])/27 - 1216*zeta[2]*zeta[3] - 
      (8960*zeta[3]^2)/9 + (18848*zeta[4])/3 - 1792*zeta[3]*zeta[4] - 
      (91072*zeta[5])/27 - 320*zeta[2]*zeta[5] - (3200*zeta[6])/3 - 
      9920*zeta[7]))}

